FlowTune: End-to-end Automatic Logic Optimization Exploration via Domain-specific Multi-armed Bandit

Recent years have seen increasing employment of decision intelligence in electronic design automation (EDA), which aims to reduce the manual efforts and boost the design closure process in modern toolflows. However, existing approaches either require a large number of labeled data and expensive training efforts, or are limited in practical EDA toolflow integration due to computation overhead. This paper presents a generic end-to-end sequential decision making framework FlowTune for synthesis tooflow optimization, with a novel high-performance domain-specific, multi-stage multi-armed bandit (MAB) approach. This framework addresses optimization problems on Boolean optimization problems such as a) And-Inv-Graphs (# nodes), b) Conjunction Normal Form (CNF) minimization (# clauses) for Boolean Satisfiability; logic synthesis and technology mapping problems such as c) post static timing analysis (STA) delay and area optimization for standard-cell technology mapping, and d) FPGA technology mapping for 6-in LUT architectures. Moreover, we demonstrate the high extnsibility and generalizability of the proposed domain-specific MAB approach with end-to-end FPGA design flow, evaluated at post-routing stage, with two different FPGA backend tools (OpenFPGA and VPR) and two different logic synthesis representations (AIGs and MIGs). FlowTune is fully integrated with ABC [1], Yosys [2], VTR [3], LSOracle [4], OpenFPGA [5], and industrial tools, and is released publicly. The experimental results conducted on various design stages in the flow all demonstrate that our framework outperforms both hand-crafted flows [1] and ML explored flows [6], [7] in quality of results, and is orders of magnitude faster compared to ML-based approaches.

==> TCAD21-FlowTune/data/aig_opt_plots/aig_opt_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import csv \n",
    "import numpy as np\n",
    "import random"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWoAAAEYCAYAAAB1MrwpAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvhp/UCwAAIABJREFUeJzsnXl8VNX1wL9nJvtCEgLZCBAQkCWABFAULZtSERdUVBB369JWQakCCiooCoq1gopCWxUEatHWDSrYnwtqWSqgYCDiwlYgLNkhG8nk/P54k2QYsk4SMknu9/N5n7lz33l3zsty5rxzz71HVBWDwWAweC+2xlbAYDAYDFVjDLXBYDB4OcZQGwwGg5djDLXBYDB4OcZQGwwGg5djDLXBYDB4OcZQGwwGg5djDLXBYDB4OcZQG84oInKeiKiI3OPSt0VEtlcgO1xEvhSRDOc1T1bVbzA0V3waWwFDi6Ov8/VbABHxBRKB5a5CInI2sMYpNw3IA9ZX1t9QyorII0AS0B/oBOxT1YSG+jyDoSKMoTacafoADuB7AFUtEpEwoNhN7k7AF7hOVfeXdorIcxX1NyDPABnAViD8DHyewXAaxlAbzjR9gV2qml/aoaoFFchdCPxUgTGurL+hOEtVdwOISDIQcoY+12Aow8SoDQ2CiPQVkfdFJFtEskRksYiEAL2B71zknnXGmSOd72eJiALnA12d51REdlTSf53LWB1FZKGI7BGRAhH5WUSeEZHASvT7wKlfjlPXWBE5LiJvl8qVGmmDoTExHrWh3hGREcAqYD/wNFYc+U7gX0AYzvi0k37AflVNd77/GDgBPAf8zXkNwB7gggr6P3N+5nnAWiAbeAM4BAwEpgAJwI0V6LcPmA3kA7c5PzsEly8Sg8EbMIbaUK+ISDSwEsvYDS8NcYjIW1jGFk41hP2A/5S+UdWNIhLnfLtcVVe7jV1RfyTwEVYc+XJVzXOeWiwiGcAUEXlIVQ+JSFvg707Zi2ugn8HQ6JjQh6G+mQq0Bia5xaGzgf8635ZmfMQDbTjVwwYrywIsY1qT/kexJvomA0Ei0qb0AJKdMl1d9IsAbq9Av9JxjaE2eBXGozbUNzcAX6vqfys45wP8zyXM0c/5WpGhPqKqqdX1i4gA47EyQdzHcSXL+ToO+EpVf6xE7oiqHq5iHIPhjGMMtaHeEJEYIA54u4JzvliG9muX7lIP2d3A9uN0r7my/iggFlgKvFWFejud+rXDCn2462fDmuisytgbDI2CMdSG+iTY+SoVnLsNK+TgPpGYpqr/K+1wxqdj3OQq7ceanAQ4oKr/V5VyIlKqX0X1567CMvom7GHwOkyM2lCf/A9r4crFTg8VABFpBzzhfOs+kVjX+PQBoBC4WkQC3BVyxqrtLvo5gCFuMh2BlyrQz2DwCoxHbag3VPWkiCzBSsVbKyLvYoUlfusiVjqR2BrowOlhksrCIRX2q2qeiCwAHga2OrM3jmGFOPoAg1S1nYt+S4HbReQDYDXQHrgLOOK85hRDLSI3Ax2db9sCfiIyw/l+n6pWFW4xGOoFY6gN9c0koAi4GhgM/AA8DozEStfb65SrbCKxH5BVwUKTyvrB2vMjGfgd8BAQiGV4twIPuMlOdOp3FTAc2ODU9XGgC+A+yXgnbh448JTzdR1Vx8UNhnpBVCsK1xkMLQsR+R9wUFUHNbYuBoM7JkZtaPGISDgQj4lPG7wUY6gNBistD4yhNngpxlAbDMZQG7wcE6M2GAwGL8dkfdSBNm3aaEJCQmOrYTB4DVu2bElT1baNrUdzwxjqOpCQkMDmzZsbWw2DwWsQkX2NrUNzxMSoDQaDwcsxhtpgMBi8HGOoDQaDwcsxhtpgMBi8HGOoDQaDwcvxCkMtIvEi8pKIbBCRPGd16YQK5LSS4xw3ub2VyI2pYMy7ROQHESkUkV0icm/D3anBYDDUHm9Jz+sCXA9sAb7C2mmtMt4EFrn1VVRWaS0w061vl+sbEbnLOdYc4P+AEcBCERFVfbWGuleKVSXKYGhemEVyZx5vMdRfqmo0gIj8hqoN9UFV3ViDMdOqkhMRH+Bp4C1Vne7s/txZSeQpEfmLqhbVUH+DwWBoMLwi9KGqJY3wsedjbQS/zK3/LSASuPCMa2QwGAwV4C0edW34rYg8jFVSaSPwhKp+VYHcFSKSB9ixNqefq6rvu5zv5XxNdrtuh/O1J/B5XRQ1j4gGg6E+8AqPuhYsw6ricTFwN5bn+5mIDHWT+wi4H/g1MAEoAN4TkZtcZFo7XzPdrs1wO38KInK3iGwWkc3Hjh3z9D4MBoOhxjQpj1pVb3Z5+5Wz7l0yMBuXUIWq3u96nYi8h+V9z+H0UEdtdVgMLAYYMGCAcZkNBkOD09Q86lNQ1eNYBUoHViPnAN4B4kUk1tld6klHuImXetIZGAwGgxfQpA21C7XxbEtlS2PRvdzO93S+7qyTRgaDwVBPNGlDLSKtgMuB/1Yj5wPcAOxX1cPO7g1AGlYM25WbsLzp/9SvtgaDweAZXhOjFpGxzmZ/5+soETkGHFPVdSLyEHA2VibGIaAj8BAQg4uxFZHxwFXAv4D/AdHA74EkYHypnKoWichjWAtcDmIteBkO3AHcr6onG+peDQaDoTZ4jaHGiiG7stD5ug4YirWq8GrnEQbkYHm9d6qqq0e9B4gC5mHFm3OBzcClqrrW9QNU9TURUeAPwMPAfuA+VV2IwWAweAmmZmIdGDBggJoKLwZDOSKyRVUHNLYezY0mHaM2GAyGloAx1AaDweDlGENtMBgMXo4x1AaDweDlGENtMBgMXo4x1AaDweDlGENtMBgMXo4x1AaDweDlGENtMBgMXo4x1AaDweDlGENtMBgMXo4x1AaDweDl1Hn3PBGxYW0N2hfYByxyVl4xGAwGQz1QY49aRKaJSF4FhWRXA4uw9nx+FtggIsH1p6LBYDC0bGoT+vg11h7Q60o7RGSks/8gVoHZ/wI9sDxsg8FgMNQDtTHUXYCdeuoG1tdi1SAcp6qPY1VIyQRurD8VDQaDoWVTG0PdBkh167sQOKyq6wFUNR9YDyTUi3YGg8FgqJWhLgHKYs8iEgZ05/QisNlAeN1VMxgMBgPUzlDvAc5zZnmAVf1bgK/d5NpiVfc2GAwGQz1QG0P9IVZF7/dEZCJW8VgH8EGpgIgI0A/LqBsMBoOhHqiNoX4WSAGuAF4EYoDnVXWfi8yFWB61u5dtMBgMBg+p8YIXVc0WkQHAWCzP+htVXecmFgnMB96uPxUNBoOhZVOrlYnOrI63qjj/PvB+XZUyGAwGQzkeLyEXET8sD7pQVTPqTyWDwWAwuFLrTZlE5BYR+QbIBQ4Az7ucu1pEVohIp3rU0WAwGFo0tTLUIvIm8AbQH8jHSs9zZRcwDiuO3aJZvXs1I98dSZ8lvRn57khW717d2CoZDIYmSm02ZboVuAXYBgwAwtxlVHUn8D9gVH0p2BRZvXs1b/79Udp9e5BBKSXkHT3EzPUzjbE2GAweURuP+i7gOHCFqm512/PDle9p4UvI52+dz3VfFDHlHyU8+H4JHY4qBY4C5m+d39iqGQyGJkhtDHVvYKOqHqxGLgsrx7rFcjg3lSJ7+XsfR3m/wWAw1JbaZH34AidqIBcFFNVGCRGJB6ZihVT6AoFAJ1Xd6yZXmRffT1W/c5GzOce7B+tLYxfwpKr+o4LPvgv4A9AJ2Av8SVVfq43+7sQEx1Lsc6Dsva+jvN/QcigsLCQjI4Pjx4/jcDgaW50zwr///e/e27Zt29vYejQlRCSzpKTkY4fDsbh///57K5KpjaHeDyRW84F2oBfwSy3GBWsL1euBLcBXwMgqZN/EKlTgyo9u758CHgKmO8ccB7wjIper6r9c9L3LOdYc4P+AEcBCERFVfbWW91DGpKRJHF72cNl7HwcE2AOYlDTJ0yENTYzCwkL2799PREQECQkJ+Pr6Yu2w0LxxOBzFiYmJZq+fGqKqnDx50jcrK2vckSNHLt2yZcs1FRnr2oQ+1gJdROSmKmTuAWKxqr7Uhi9VNVpVLwPeqUb2oKpudDvySk+KSBSWkZ6rqs+r6ueqeg/wOTDXRc4HeBp4S1WnO+VmYH0RPCUivrW8hzJGdx6NP+Wxj6AiH2ZeMJPRnUd7OqShiZGRkUFERARt2rTBz8+vRRhpQ+0REfz9/Yuio6MzoqOjw+12+90VydXGUM/Dmkx8XUSeEZEkZ3+AiPQQkceBF4B04KXaKKuqJbWRr4ZfA37AMrf+ZUBvlxzv87H2JXGXewtrIc+FdVHCx+VhpVduB2OkWxjHjx+nVatWja2GoQkRHh5+3GazVZgxV2NDraoHgKux4tRTgW+wqrvcACQDM4ECYKyqHq2jzlXxWxEpdNZv/ExELnI73wsoBH5269/hfO3pIgeW7lXJeUSJ3eVH66hVyN7QDHA4HPj6evxQZmiB+Pn5FalqREXnarXgRVU/xzJgz2MZtHzgJFZM+iUgsYKNmuqTZcDvgIuBu7E838/cCu62BrIqSB/McDnv+ppZjdwpiMjdIrJZRDYfO3asUkVdDbUUG0PdEjHhDkNtqOrvpdZ7fajqYSyPemoddPIIVb3Z5e1XIvIBlkc8mzqGKmqhw2JgMcCAAQMqy0KhxFYeo5aSljHjbzAYGoZa7/XhTajqcayJy4Eu3ZlAuJz+9VTqIWe4yAG4P2q4y3mEq6G2OYrrMpTBYGjhNGlD7YKrZ7sD8AfOcpMpjTnvdJGD8lh1ZXKeKWQvf1ixtZAcWoOhKbBgwYJIEem/atWq0NK+VatWhYpI/wULFkQ2pm6VUWnoQ0Q+q8O4qqoj6nB9jRCRVli1G//r0r0Ga8HNBGCWS/9NQLKqlpYJ24BV23ECVg61q1wGpxftrRUlLobahD4MzZ0vvviCYcOGAQRhbdqGn5+ftm3btmjQoEHHH3300cNJSUkFjapkE6aqGPXQSvpLvVf30IJrf6Wx28oQkdId9/o7X0eJyDHgmKquE5GHgLOx8qEPAR2x8qVjsIytpYTqURF5AXhERI4DW7EyU4YDV7rIFYnIY1gLXA5iGevhwB3A/ap6srb34IpfcPmMv58YQ21oGVx66aWOK664Yj9Afn6+bfv27YF///vf265ZsyZi69atO7p161an/6uGYtSoUcdzc3O3+vn51dp2nQmqMtTDKugbA0zCWu23DGvJNVibMN2EZWTn41mVF/eFLgudr+uwvjR2YaUHXo21c18Oltd7p6r+1+3a6VhphJMoX0J+vaquchVS1decy9L/ADyMtfryPlVdSB3xCyj/0dod9ZkmbjB4Lz169HD87ne/O2V+p2vXroWPPfZY+7/97W/hTzzxREOm7nqM3W4nKCjIK400VBGjVtV1rgeWl3wf8LCqDlTV+ar6gfOYr6oDsQzefZ4ooqpSyTHUef4jVR2sqm1U1VdVI1X1ygqMNKrqUNXZqtpRVf1VtY+qvlvJ5y5S1W5Oua71YaQB8PUra0qJ1/7+DYYGp127dkVghUJK++bOndt28ODBXaOiovr4+vomtW3bts9VV13VadeuXX7u17/99tthAwcOPDsiIqJvQEBAUmxsbO+RI0eetX37dn9XuX379vlOmDChQ2xsbG9fX9+kqKioPuPHj+948ODBarPbKopRu/bNnz8/skuXLr38/PyS4uLies+YMSO6onG+/PLLoEsuueSsiIiIvn5+fkkJCQmJU6dOjSkqqluKbm3S82YAO1X1j5UJqOqfROQ2LI+2IfOpvR6bX/nfkM141IYWQn5+vqSmpvoA5ObmytatWwNnzZrVLjw8vHjChAllaxZefvnlmH79+p246667jrZu3bo4OTk58O23326zYcOG0O3bt++IiYlxAKxevTpkwoQJXbp06ZI/ceLEw+Hh4Y5Dhw75fvHFF61SUlIC+vTpUwjw008/+Q0ePLh7UVGRjB8/Pu2ss84q/Pnnn/3feuutqPXr14du3bo1JTIy0qMY5F//+te2aWlpvhMmTEgLDw8v/vvf/x759NNPx8fHxxfde++9ZU8Pb7/9dtgtt9xyVocOHQrvvffeI61bty7euHFjyPPPP99u+/btQR9//PFuT3+utTHUA4B/VStl7Ufd4tdL21w9aofxqA0W3rwIpvIt5mvOa6+95vvaa6/1de0766yzCj777LNdHTp0KMtT3blz545WrVqd4sGMGTMma8yYMd1efvnlNrNnzz4C8N5774WXlJTw2Wef/diuXTvXPNdT9gy+99572xcXF8vmzZt3nnXWWWXu6/jx4zOHDx/e4+mnn45+4YUXDnlyT6mpqX4pKSk7Sg39/fffn96hQ4fer732WlSpoc7Ly5P77rsvoU+fPrkbNmzY5bIqNW3WrFl5M2fObL9q1arQyy+//LgnOtQmPc8XawKvOjpSh6K5zYWc/MCythQZQ21oGVxzzTXF77333o/vvffejytWrPh5+vTpBzIzM32uuOKKrj/++GOZ91JqpB0OB+np6fbU1FSfc889Nz8kJMTxzTffhJTKhYWFOQCWLVsWUVn4ID093f7FF1+EX3LJJVlBQUGamprqU3p07dr1ZPv27Qs+//xzjzdeueGGG9JdvfHQ0NCSfv365e7bt6/ssfn9999vlZ6e7nPzzTenpaWl+bjqMGbMmGyANWvWeKxDbQzqduACEbnMdatQV0RkFHABVupby8YnoKxpNzFqQwuhY8eOJWPGjHH1GrOHDx9+YsSIEd0nT54cv2rVqt0AH374Yejs2bPjtm/fHlxYWHjKY0Z2dnbZarGHH3746Mcffxw+bdq0Dk899VR8//79j19yySU5d9xxR0ZcXFwxwPbt2/1LSkpYuXJlm5UrV7apSK/4+PhCT++pc+fOp10bERFRnJWVVWY/d+7cGQDwwAMPJDzwwAMVjnP06FGPHdjaXDgP+CfwnogsA5YDpTnJCVgpcqVLvJ8/7eoWht233KO2m9CHwUl9hBeaGsOHD88NCQlxrF+/PhRg3bp1Qddcc0239u3bF0yfPv1A586dC4OCglRE9Pbbb+9cUlJSZrhjYmIc27dvT1mzZk3o2rVrW61fvz7kiSeeaP/cc8/F/fOf//zp4osvzlVVAbjqqqsybrvttgr3wg4KCvJ4oshut1f7SyvV4bHHHjuQlJSUV5FM+/btPZ5RrLGhVtX3RWQa1h7OtzkPVwQoAaarqifpec0Ke0BQWdtm0qgNLRyHwyFFRUU2gKVLl0Y6HA4+/vjjn7p3716WV52Tk2PLyck5zSb5+Phw+eWXHy+N727atClw8ODBPWbPnh178cUX/9yzZ88CEaGoqEjcvPkzRrdu3QoAgoOD3Z8o6oXa7p73HNa+Gm8Cu7F2zjuJ5Vm/AZyrqnMrHaAF4eNfbqh9TOjD0IJ57733WuXn59t69eqVC+UeaknJqU7u9OnTY937SjNIXOnbt29BQECAloYeYmJiHEOGDMleu3Zt+KeffhrsLl9SUsKhQ4cadN7s6quvzmndunXx/PnzY44cOWJ3P3/ixAnJzMz0eMsOT3bP+w6409MPbCn4BZVtI2A8akOLISUlxb5w4cLWAIWFhbYdO3YErFixoq2Pj4/OmjXrEMDYsWMz//rXv0aPHj2666233prm5+dX8umnn7b64YcfgsLDw0/ZweyWW27pmJqa6jds2LCcjh07Fubn59v++c9/ts7NzbWNHz8+vVTuz3/+875f/epX3S+99NKzr7nmmvRzzjknr6SkRHbv3u2/du3a8Ouvvz7d06yPmtCqVauSxYsX75kwYUKX7t27J44bNy6tS5cuhVlZWfZdu3YFrFmzJmLFihW/eJr10eKzMxqKgOByQ+1jDLWhhbBmzRr7mjVrOgHYbDbCwsKKL7zwwpzp06enDhkyJA9g5MiRuW+++eYvc+fOjX322WfjAgICSgYPHnz8iy++2DV06NCzXce76aab0pcsWdJm5cqVkZmZmT7BwcGOLl26FLzxxhu/3HbbbVmlcl26dCnasmVLysyZM2PWrl0b/v7770f6+fmVxMbGnrzkkkuyJkyYUKfdMGvCtddem9OhQ4eds2fPjv3HP/4RmZmZ6dOqVStHhw4dCu+5554jAwcOrDB2XRPEk8kNEWkH/Apo5+w6iFX38KCnijRFBgwYoJs3b67w3BcffUT0w1MAyAyFC75JOZOqGRqZlJQUevTo0dhqnHGSk5PzEhMTzR+7h2zbtq1N3759E9z7a+VRi0g48ApWxXD3eEuJiPwda6+MrNMubmEEhYaVte3GozYYDHWgxoZaRAKBz4C+WPt+bMSaUAToDJwHjAd6iMiFqppfz7o2KULDyyt5+Zi6AQaDoQ7UxqN+ADgHWA/cpaqnPN6ISA9gETAYmAg8W19KNkVCI8IonTXwMVt9GAyGOlCbdJHrscpXjXY30gDOviuBLGBc/ajXdIlsU14owqcYHMXGrTYYDJ5RG0PdFfhcVbMrE3DGpj93yrZoAoODKF1fZQMK8nMbVR+DwdB0aS41E72SIpe09/wTDZ4dZDAYmim1MdQ/A0NFJLQyAWcNw6FO2RZPsYuhzsvJrFzQYDAYqqA2hvodoDXwoYh0cT/p7HsPiABW1o96TRuHq6E+kdN4ihgMhiZNbbI+/oRVJHYIkCIiG7H2+FCs9LxBgB2rcMCL9axnk8TVoz50IJvu/SuXNRgMhsqoze55eSIyDHgVuBYrDW+wqwjwLvBbVfV4qWRzwnFKjLrSOViDwWCoklqtTFTVdOB6EekAXMSpS8i/UtX99axfk8bVUJ/MM1kfBoPBMzzalMlpkJfXsy7NjlMMtUnPMxgMHmLS8xoQh628wlBxgYkGGQwGz6jUUItIh7ocZ/ImvBVXj7q4wHjUhubJjz/+yOOPP86gQYO46KKLgoKDg/t1796959SpU2NycnJq5Ay+9NJLkRdeeGHX6OjoPv7+/kkRERF9zznnnO4LFiyILK5kVe/LL78c2aNHj54BAQFJkZGRfW+44YaODV0goLGo6qb2VHGuOrSasVsElkdtbSPrKGzRe1QZmjGvv/46r7zyCldeeSVDhgw5GRkZeXjdunWhzz33XLv333+/9ZYtW1JCQkKq3E9569atQeHh4Y477rjjaFRUVPGJEydsa9asCZs0aVLC119/HbJy5cp9rvKzZs2KmjlzZvuBAweemD179v4DBw74LV68OHrLli0hW7duTSmtct5cqMqY5lNqZWqOfzVjtihK7OWhDy32uAiyweDVjB07lkceeYSwsDCSk5OLExMTj02ZMuXYxIkT41566aXYBQsWtHn00UePVTXGG2+88T/3vscee+zo0KFDu7z77rtt9u/ff7BDhw7FYJXnmjt3brvExMS89evX7/LxsUzOueeemzthwoQuzzzzTNTcuXMPN8jNNhKVPpaoaoiqhtbkwMqjfh2ruC2Aec7n1Bh1yUnjURuaJwMGDCAsLOy0/ptuuikTIDk5ObC0Lz093f7tt98GVFQLsSLi4+NPqiqZmZllgcS//e1v4QUFBbZ77733SKmRBrjxxhuz4+PjC995553ICgdrwtRpMlFEgkXkCawl4/dhVSJfiNmUCTjVo6bIeNSGlsXevXt9AaKjo8uCzMuXLw9PSkrqNW/evKiKrklPT7enpqb6fP/99/7PPPNM23feeadNx44dC3v16lX2D7R58+ZggCFDhpzmEPbr1y93z549AdnZ2c0qUcKjmxERXxGZCPwCPA6EAG8DPVT1PlU9Uo86NllKbC4/XsfJxlPE4FXMnAkiNTvuvvv06+++u+bXz5x5+vVXXFG9TF0pLi5mzpw5cXa7XW+77bb06q+wGDJkSLe4uLi+ffr0SZwxY0aHAQMGHP/Xv/71o6vnfPjwYV+AhISE0/6p4uLiilSVffv2+dbLjXgJtTbUInIzsAtrSXkUsBZIUtUJqrq7yosrHzNeRF4SkQ0ikiciKiIJ1VwzzSn3dQXn9jrPuR9jKpC9S0R+EJFCEdklIvd6cg8V6uhX/uMNDTSG2tByuPPOO9t/9913wQ8//PChvn37lnnDEydOTFfVLZVVBH/ppZf2vffeez++/PLLey677LLM4uJiSU9PPyVMkp+fbwMIDAw8bQ4tICCgBODEiRPNyqOuTSmuy4GngUSsEMcmYJqqrqsHPbpgFSbYAnwFjKxGl87ADOBoFWJrgZlufbvcxrkLqyrNHOD/gBHAQhERVX21FvpXiNpd/lZM4QBDC2HSpElxS5cujRo/fnzanDlzajWpN2zYsLIFB7///e8zfv/737cbOXLk2Zs3b95ZGv4IDAwsAcjPzxf3bJKCggIbQEhISLPK+qj2W0dELhCRL4EPgN7AD8A1qnp+PRlpsCqYR6vqZVi79FXHq1grI6uqdpymqhvdjrK9RkXEB+uL5y1Vna6qn6vqDOBN4CkRqfOjk/q4Guqiug5naCbMnAmqNTsWLz79+sWLa359RWGNjz6qXsZTXn75Zd8FCxbEjh07Nn3ZsmX7qr+ian7zm9+kFxQU2BYvXlw2QRgTE1MEsHfvXj93+UOHDvmKCB07dmxW/3BVLXjpJSIfYnm4FwIHgDuB3qr6fn0qoao1/vYTkRuBJOCROn7s+UBbYJlb/1tAJNY91wn1cVnxUmQ8akPzZubMmSxatMj3mmuuSX/77bf32mx1jz7k5eUJQEZGRtnT/4ABA3IB1q1bF+wu/+233wYnJCQUhIWFtRiPehswGsjDCg2cj+VVh4tI6+qOhlBWRCKwYuNTVLW6kilXOOPdhSKysYL4dC/na7Jb/w7na886qovayiNLWuSo63AGg9fy5JNPMmvWLEaPHl28cuXKvXa7vUK5itLzioqKOHz4cIUXvPjii9EAgwYNOlHaN27cuKyAgICSRYsWRbmuWlyxYkXYgQMH/MeOHdvsyilVFaO2YS14CQKmOY+a0lArE+cBP2KFJ6riI+AbrNWV0Vipg++JyM2qWupBl36ZuJdeyXA7fwoicjdwN0CHDlWvlM932ZC6KN941IbmySuvvMITTzxBhw4dGDRoUMmiRYtO+d+JjY0tvvrqq3PASs+bNGlSwoMPPphaOqGYnZ1tT0hI6HvJJZdk9urVKz86Orr48OHDPqtXr47YsWNH0Pnnn3/10pcAAAAgAElEQVT8nnvuKTO+cXFxxVOmTDn05JNPxg8ePLjbddddl3Hw4EG/RYsWRXfq1Klg+vTpzS7rrDpjKtWcr+/rKh9Q5CLgFqwMkypXTKrq/W7XvgdsxHoycA911ApVXQwsBhgwYEDVetjLw9w2R7N6EjMYyvjmm28A2L9/P4899pgf0Mn1/MCBA0+UGuqKCAkJKbnllluObtiwIfTrr79udfz4cZ+goCBH165d85955pn9kydPTnNNzwOYNWvWkcjIyOJXXnklevr06R2Cg4Mdo0ePznzxxRcPNLewB1RhqFXV29JbFgF/BQ6ISLizzwewO9/nq2qFq0pU1SEi7wDPikisqqZS7klHAKku4qXeQJ0fn9Re/uO1lZjQh6F58uabb/Lmm28CkJycnJeYmFjpJP/EiRPTJ06ceEpedUBAgC5evPhAbT+3orGaK95mjKuiB3AvloEtPQZjlQDLBH5bw3FKveDSWHQvt/OlsemdHmta+kH28klpe0mz+5I3GAxniKa0gdKwCvpexKrTeD9VVD53puLdAOxX1dK8zg1AGjABK4e6lJuwvOn/1FljH5fQR0lt97cyGAwGC68x1CIy1tksLQE7SkSOAcdUdZ2qflHBNVmAj+s5ERkPXAX8C/gf1mTi77FS+saXyqlqkYg8hrXA5SCWsR4O3AHcr6p1X0ro41/WtDmMoTYYDJ7hNYaa0xe6LHS+rgOG1mKcPVhL2+dhxZtzgc3Apaq61lVQVV8TEQX+ADwM7AfuU9WF1APiG1DWNqEPg8HgKV5jqFW11pkiqjq0gr6NWJ5xTcdYhDVRWe/YfI1HbTAY6k5Tmkxscohf2Ta82I1DbTAYPMQY6gbE7h9U3jYetcFg8BBjqBsQX/9yj9pmPGqDweAhxlA3ILEdQsvaPsajNhgMHuLRZKKIBAEBlZw+rqrNaotBT/EPLA99GI/aYDB4SpUetYg8KSIrRaS/26lXgGOVHHXaS6M54RfYqqztY/ZkMhgMHlLVftQ9gOlAtKpuqUikkmOsiHRvAF2bHAEh5ZWZ7WarD4PB4CFVedQ3OF+fqeS8qqrN9QB+hWWsx1dyTYvCJyCkrG3S8wwGg6dUZah/BWQDn9R0MFX9GtjnvLbFY/Mt35bXx3jUhmbKrl27mDBhAj169GDQoEFBgYGB/Tp16tTrN7/5TXxNq4EvX748bOzYsQmdOnXqFRgY2C8qKqrPBRdc0O3dd99tVdk1L7/8cmSPHj16BgQEJEVGRva94YYbOh46dMhrFvHVJ1XdVA9gc3V7P1fAduBcz1VqPoRHtCbN2fY1MWpDM+XAgQOkpqZy9dVXA5xs3bp16vfffx+4YsWKth9++GHrb7/9dme7du2q/A+YNGlSQkhIiOPXv/511tlnn12QkZFhX7FiRZvrrruu65QpUw4+++yzpxTJnTVrVtTMmTPbDxw48MTs2bP3HzhwwG/x4sXRW7ZsCdm6dWtKq1atmtUzbFWGOoLKq3x/AmRVci4bCK/kXIuiVURYmaH2KYHiomJ8fJvlF76hBTNixAhGjBgBQHJycnFiYmIawJAhQ07ceeednV999dXI2bNnV1l15fXXX9995ZVXHnftmzp16rHevXv3fOGFF+IeeuihY23btnUApKam+sydO7ddYmJi3vr163eVFhU499xzcydMmNDlmWeeiZo7d26tqp97O1WFPk4CgRWdUNW/qeqDlVwXDBj/EfAP8KfY5Secld7sSrkZDJXSqVOnQoDMzMwy76SimokA7kYaIDQ0tOSSSy7JKi4ulu3bt5elA//tb38LLygosN17771HXCu/3Hjjjdnx8fGF77zzTqT7WE2dqgz1MaCLB2N2pXJPvMVR5PLnmJOV3XiKGAwNTEFBARkZGfzyyy++//znP1v97ne/SwC44ooryv7wly9fHp6UlNRr3rx5UTUZ89ChQ34A7dq1K1ubsXnz5mCAIUOG5LrL9+vXL3fPnj0B2dnZzWoxX1XP4f8FrhORBFXdW5PBROQsrIopK+tBt2aBw+XPJSfTvY6uoaWRMG11Y6tQKXvnjq7T9X/5y1+4//77g4A+AHFxcScXLly459JLLz1RzaUVsmHDhsC1a9eG9+/f/0T37t3L9oc/fPiwL0BCQsJpe8bHxcUVqSr79u3z7dOnT4Wl+ZoiVRnqf2Kl6L0AXFPD8Z53udYAuBQiJzensrC+wdD0GTNmDH5+fgWBgYEHt27dGrRmzZrwtLS0U2xMTescHjp0yOf6668/KyAgQF9//fW9rufy8/NtAIGBgaclOgQEBJQAnDhxosV41O8C3wNXicgKrA31KwyyikhrrNWKV2LVIny3vhVtqjhcDHX+idPCcAZDsyE+Pp4LLrigJDExMevmm2/OGjduXOZFF13UIy8vzzZnzpwaT+4dOXLEPnz48G7Hjh3zW7ly5U/unnFgYGAJQH5+voSEhJxirAsKCmxgVTavj3vyFqqqQq7O8lgbsTzrq0RkLVa1lGNOsbbAAODXWHt/ZAFjPUjpa7acYqiP5zSeIgavoK7hhabEeeedl9+jR4+8N954I6qmhvrIkSP2YcOGdduzZ0/AihUrfq5okjEmJqYIYO/evX6JiYmnGPFDhw75iggdO3ZsVvsNVfl4oKo/AQOBb7AyQMYATwGvOY+nnH2BWAb8XFX9sSEVbmq4hj5O5nsUqjMYmiwFBQW27Oxse/WS5Ub6l19+CXzrrbd+vvbaayv0bAYMGJALsG7dumD3c99++21wQkJCQVhYWLPyqKuN46jqblUdBFwMzMeqzr3LefwHWABcoqrnqeovDalsU6TEVl5hrKTotElqg6HJc/hwxc7yRx99FPrzzz8HnnPOOWV/+JWl5x07dsw+fPjwbj///HPgkiVLfrn++usrffwcN25cVkBAQMmiRYuiiovLM4FXrFgRduDAAf+xY8c2uzzYGq++UNXPgM8aUJdmicPlJxwaaAy1ofnx29/+ltTUVIYPH47NZvPx9/eP2rp1a9CqVataBwUFOf74xz/+r1R2+fLl4ZMmTUp48MEHU1944YVDpf3Dhg3rtnPnzqDLL788IyMjw75w4cLWrp8xdOjQEz179jwJEBcXVzxlypRDTz75ZPzgwYO7XXfddRkHDx70W7RoUXSnTp0Kpk+fXuXimqaIWSbXwJTYBbBC9sWF+Y2rjMHQAIwfP56lS5fy1ltvcfToUT8RiY+NjS288cYbj82YMeNI165dT0ujc2fHjh1BAKtWrWq9atWq1u7n58+fv7dnz55l2SKzZs06EhkZWfzKK69ET58+vUNwcLBj9OjRmS+++OKB5hb2ABAz7+c5AwYM0M2bN1cps+rXvThrn/V38+Ndw7nqD6+cCdUMjUxKSgo9evRobDXOOMnJyXmJiYkpja1HU2Xbtm1t+vbtm+DeX6lHLSJ1CXOoqo6ow/XNBoe9PEbtKCxoRE0MBkNTparQx9A6jGvcdCclLoY6/0SzWShlMBjOIFUZ6tvPmBbNmGKXxJq8HGOoDQZD7alqwcuSM6lIc8XVo6ao2jkVg8FgOI0GWQ8vIokNMW5TpMRW/iMWR7NaLGUwGM4Q9WaoRSRMRH4rIt8A39XXuE0dh618UZYx1AaDwRPqnEctIiOAO7CWkgdgFbc1hQOclNhdPOoS82MxGAy1xyOPWkQ6iMgTIrIbqyzXOKz9PrYCDwDtajlevIi8JCIbRCRPRFREEqq5ZppT7usKztlE5BER2SsiBSKyTUSurWScu0TkBxEpFJFdInJvbXSvjhJ7+XehOIyhNhgMtafGHrWI+AHXYnnPw7A859KZMgV6qOouD/XoAlwPbAG+AkZWo0tnYAaVV5J5CngImO4ccxzwjohcrqr/chnnLmARMAf4P2AEsFBERFVf9fBeTkFdQh82Y6gNBoMHVGuoRaQ/lnEeh1W0tjS08S/gDWAa1q55nhppgC9VNdr5eb+hGkMNvAosB87G7R5EJArLSM9V1dJCBp+LSBdgrlNvRMQHeBp4S1Wnu8jFAU+JyF9Utc5BZXXxqG2OZrey1WAwnAEqDX2IyCQR+Q6rJNdvsaqSpwAPA/GqOkZVP6Ae4tGqWmMLJiI3AknAI5WI/BrwA5a59S8DeotIJ+f787H203aXewuIBC6sqU5V4Rr6sJU46mNIg8HQwqjKo/4TVkgjG3gbeENVvzkjWlWCiEQ49ZqiqhkiUpFYL6AQ+Nmtf4fztSewxykHkFyF3Od11Rm7b1nTeNQGg8ETajKZ6AP4O4/GZh7wI/BmFTKtgawKqsxkuJx3fXWvOOsudwoicreIbBaRzceOHatI5BRsfn5lbXvNHxwMBoOhjKoM9T3AJiAEuA1YJyI/icijIhJ/JpRzRUQuAm4BftuYpb5UdbGqDlDVAW3btq1WPjSi3FD7GENtaCEcP37cFh8f31tE+t9yyy0danLNtm3b/O++++74QYMGdQsNDT1HRPpPnjw5rjJ5Eelf0REUFNSv/u7EO6hqCfmfgT+LSHfgTuAm4CysjIpZIvIplmd7pjztRcBfgQMiEu7s8wHszvf5qlqI5SGHOzM3XA16qYdc6jGXetIRQGoVcnXC5lf+47E5zF5VhpbBH/7wh7jMzMxardNYt25dyF/+8pfo9u3bFyYmJuZt3LgxtLpr+vfvf+KOO+445dHW19e32f2jVfuDVNUfgIdFZBowGstoj8LKzLikVE5ELlDV9Q2lKNDDeVSU55wJPAi8iBVj9sf6UnGNU/d0vu50vpbGontxqqF2l6sTNr+A8rYx1IYWwNdffx30+uuvR8+YMePArFmzavz0fcMNN2TdeOON37Vp08bx5ZdfBg0ZMqTaDb07duxY+Lvf/a7Zld5yp8YLXlTVoaofqupVQDwwFfiB8nzqr0TkFxGZ6UyFq2+GVXBsw5oMHAa865RbAxQBE9yuvwlIVtU9zvcbgLRK5DKw6kHWGbu/MdSGBuLzOY2twWk4HA7uueeejhdddFH2+PHj3ed/gMrrJkZHRzvatGlT69SogoICyc7ObpB9i7wFj25OVY+q6jxV7QVcgBWSOAF0Ah7DMuC1QkTGishYoL+za5Szb4jzM79wP4AsINv5/kCpbsALwCMiMllEhorIq8BwXFL6nDnSjwG3ishsp9yTWDnjj6tqvWx1V1RiQh+GBmLd3MbW4DSWLFnis3v37oDXXnttf2Uyy5cvD09KSuo1b968qLp+3scffxwREhKSFB4e3q9169Z9b7311vbp6ek1qnrelKjzXh+quhHYKCITgeuwQiOe5CC/4/Z+ofN1HbUvYjAd64tjEhCDVTH9elVd5Sqkqq+JiAJ/wMoP3w/cp6oLqSfyi8sr2ttNGrVhZpj3jjczu06X79mzh1dffdVv8uTJB88+++yTu3bt8qv+Ks/p3bt37pgxYzK7du1amJ2dbV+zZk3Y0qVLozZs2BD6zTff/NCcaifWW3FbVc0HlgJLnUu8a3t9hUnR1VwztJJ+BzDbeVQ3xiKsicoGwTcwpKxtKzEetaH5cu+999KuXTt9/PHHq6wCPnHixPSJEyemVyVTE7Zv337Kk/t9992XPm3atJhnn3223TPPPBP17LPPHq7rZ3gLDRLXUdXdDTFuU8TXP7CsbTxqQ3Nl2bJl/Pvf/2bGjBmF/v7+jeaRzJo164ivr69+8skn4dVLNx3qzaM2VIx/cHmGkY8x1IY6hhdOHSusfsfzkMLCQiZPnsxll11G27ZtNTk52R9g3759vgA5OTn25ORk/5iYmGJPJgtrg7+/v7Zt27aotqmB3k6znin1BgJCymOIxqM21CtDpjW2BgDk5+dz7NgxVq9ezeWXXx7Yu3fvxN69eydefvnlZwN88MEHrXv37p24YMGCNg2tS15enhw5csQ3MjKyWVXpaFbfOt5IUEi5R20MtaFeGVbZvmRnluDgYN55x8oF2Lt3b2FkZORBgKNHj/pMmzatw0UXXZRz++23p/Xv3z8PrPS8/fv3+8bExBTHxsZ6tKnb4cOH7TExMaf9Rz344IPtHA6HjBo1KqsOt+R1GEPdwISGlYfKTOjD0Bzx9fVl7NixACQnJzsSExMzAXbt2uU3bdo0EhISCm+//faynOrly5eHT5o0KeHBBx9MfeGFFw6V9qenp9ufffbZKIBDhw75Aqxfvz5kypQpsQDXXntt1nnnnZcPMH369LgtW7YEX3jhhcc7dOhw8sSJE7ZPPvkkbNOmTaF9+vTJnTZtWmV71TdJjKFuYELDw8hztn2aTbKQwVD/pKWl2efNm3fK3h6bNm0K3bRpUyhAfHz8yVJDPWzYsOO7du0KWLlyZWR2draPzWbTjh07Fk6dOvXg448/fiQoKKhZpVhJI+5v1OQZMGCAbt68uUqZ7MxsDp0/CACHQGJKyplQzdDIpKSk0KNHtSugmx3Jycl5iYmJ5o/cQ7Zt29amb9++Ce79ZjKxgQkOCabUkbYr5J3Iq1LeYDAY3KmVoRaR3SLydEMp0xzx8fWh2GVBa+7xCrc/MBgMhkqprUedgFW+qgwReV1E7qg3jZohroa6IM8YaoPBUDuqqpn4mIiMEJHq9oS9jXqqL9hcKXaZsi040fgLFAwGQ9OiqqyPWVg1E1VEdmBVewFodjtTNTQOl6/D/Nxmld5pMBjOAFUZ6gtcjkHAb5z9t4nIBcCn1Efx1xaAw+WrrfBETuMpYjAYmiSVhj5UdaOqvqCqY1U1HmuvaYADQBDwO2Alltc9UkTmichlIhJSyZAtFldDnZ52ovEUMRgMTZLaVHjZ52yuVdWOQDcsYy1ALNaezh8BGSJSL9VRmguuhjon43jjKWIwGJoklYY+ROSvWOWoNqjqaQnsqvoz8LOzespS4I9YVVSGAb9qGHWbJiddDPU/ct7ipbffI7swi1Z+YYhIDdvZxATHMClpEqM7j268mzEYDGecqmLUt2NldCAi2cBGZ3+4iPioqutmKqqqyVj1CxeISK2LADRXVu9eTaHLT/m+9wso9ClwvnPdO70m7f+h9in857JPGfzIC/Wuq8Fg8E6qMtSdsCYRS4/hWPHoa7HCG+uwJhRPQ8269DLmb53PbX6C9aODNnWeSyyBJR9TOPa3+HftWtfBDAZDE6BSQ+2MSe8D/g4gIv5APrATq6jsr4HRWBZojIgEAl8An6vqjw2rdtPhcG4qX/QREvcpvvW4e17+tm3GUBsMLYQa756nqoXOiMZ6Vb3buRBmGPA+4ItV2PYGrLzrVGemSIsnJjiWDT1S2Z4ghNVxm48R35VwxX8tz7xg58560M5gMDQFPN6USVWPq+qHzrfvAJHANcArQEY96NYsmJQ0iQB7ALmBwqHIuh3bE8pD//k7djTiXRkMpyIiiAi9e/cOEpH+pUdQUFC/mly/bds2/7vvvjt+0KBB3UJDQ88Rkf6TJ0+Oq0h2+/bt/g888EBc3759u0dERPQNDg7u1717955Tp06NycnJaZYbzdVnFfJsLO/6/foaszlQmqExf+t8DuemVprdEeobRlZ+ETZ7HjgCCZcTZNtshJaUkGO30kb2xJQb6sIfdqHFxYiP2VLc4B1cdNFFXHrppYXh4eFlxQB8fX1rNF+1bt26kL/85S/R7du3L0xMTMzbuHFjpVtXvPbaa22WLFkSNWLEiKzrr78+w9fXV9etWxf63HPPtXv//fdbb9myJSUkJKRZzZPV6r9cVZvlt1VDM7rz6Bql1A17/gv2pOUCsLntI/gft1LXL+2RxMGCNHKCBaIi4Wg6WlhI4e7dBHTr1qC6Gww1pXPnzlx55ZWOxMTEWj9R33DDDVk33njjd23atHF8+eWXQUOGDKl0M+9x48ZlPvXUU4cjIyPLZn2mTJlybOLEiXEvvfRS7IIFC9o8+uijxzy9D2+kPgzvMODZehinRbJqFVx/PXTpAv555YVwU4PPLmv38C0v53W8U1RZu2CHiVO3RFbvXs3Id0fSZ0kfRr47ktW7Vze2SmWcPHmS7OzsSu1Kenq6/dtvvw1ITU09xUmMjo521LRC+a9+9as8VyNdyk033ZQJkJycHFhbvb2dOhtqVV2nqrvqQ5mWyM8/wzvvwC+/QPGRVmX9O7VzWbtHcXkNr/1xvmVtM6HY8li9ezUz188kNTcVRUnNTWXm+pleYazfffddzj333KDw8PB+rVu37nvrrbe2T09PP2UTt+XLl4cnJSX1mjdvXlRl43jK3r17fQGio6M9KpjrzZgAZyOTlFTeTt0ZBudZ7f/kteMyZ3/P7DTws9rft86ll7PfGOqmR+8lvet9zAJHAdO+msa0r6bVaZzvb/3e42vPPfdcrrvuOnx8fAp9fHxS16xZE7Z06dKoDRs2hH7zzTc/hIWFNWjF0OLiYubMmRNnt9v1tttuS6/+iqaFiTk3MuecU97+8b/loY9PMqLL2j2O/lzW/k9Ialm7ICUFdZjS5obGZ9OmTTz00ENcfPHFjvvuuy991apVu6dOnXrwp59+CnzmmWfKvOeJEyemq+oW1+rj9cGdd97Z/rvvvgt++OGHD/Xt27ewPsf2BoyhbmRatYLS+cDiPF+ig4MAOOYI4WSIlYoeWVRAdEBrAI4EnYTICAA0L4+T+/adPqjB4AXMmjXriK+vr37yySfh1Ut7zqRJk+KWLl0aNX78+LQ5c+YcbsjPaixM6MMLSEqCH51rOSM0jCNYK2OOBHen/YkDAPTwa82RAmsyPbdzNMHpVkmvgh078e/c+fRBDV5JXcILUB6jLnAUlPUF2AOYecFMr9usy9/fX9u2bVuUmZnZYHZm8uTJcQsWLIgdO3Zs+rJly5qt1+IVHrWIxIvISyKyQUTyRERFJMFNpqOIfCAi+0QkX0TSRGSdiFxWwXhayXGOm5xNRB4Rkb0iUiAi20Tk2oa929NxjVMXHyufUEyRTmXtnsXlaaEH4vzK2gVm4UuLYnTn0cy8YCaxwbEIQmxwrFcaaYC8vDw5cuSIb2RkZFFDjD958uS4P/3pT7HXXHNN+ttvv73XZvMKc9YgeItH3QW4HtgCfAWMrEAmBEgDZmAVL2gF3AWsFpFrVfWfbvJvAovc+tz3IHkKeAiY7vzsccA7InK5qv7L47upJf37l7eP/BAGzvcb8uLLfhA9U3+EMGsC/UOfZB529n/12RJe7PhRhduitvJrZbZIbYbUNC//TJGenk5kZORp/Q8++GA7h8Mho0aNynKRte/fv983JiamODY21uPsjIceeij2T3/6U+yYMWPSV65cuddub94VAr3FUH+pqtEAIvIbKjDUqroDuNO1T0RWA3uwtmR1N9QHVXUjlSAiUVhGeq6qPu/s/lxEugBzgTNmqPu5LLLd+Z8w2jsN9cfpUTzhzMY7WJQNWHHq3S4rFLscUn7ztuv6gsraB0hfNpXNrZcQExwDPnZaXTqKVr+u6DvRYKg5s2fPZuPGjQwbNgybzeZjs9miP/nkk7BNmzaF9unTJ3fatGlHS2WXL18ePmnSpIQHH3ww1XVCMT093f7ss89GARw6dMgXYP369SFTpkyJBbj22muzzjvvvHyAOXPmtP3jH/8YFxsbe3LEiBHHFy1a1NpVn9jY2OKrr766WdW88wpDraoepe6oarFzr2xPvpl/jZX0tsytfxnwuoh0UtU9nuhVWyIioFMn2LMHSvL9iAoO5GhuPocdYaT6tCZWMngzrDwkkh4KOYHQKh/8i+G8XTVdLesAvuc4Vpz0+Mdr4E8v0GrUqPq/KUOLYejQoezcuZMlS5aQlpbmZ7PZ4jp27Fg4derUg48//viRoKCgav9A09LS7PPmzTtlb49NmzaFbtq0KRQgPj7+ZKmh3rx5czBAamqq3/3335/gPtbAgQNPNDdDLd62dbTTo/4z0ElV91Zw3oYVW28D3I0VChmlqp+6yCiWOxmCZZ02Ak+o6lcuMnOBB4BA1/2zReRcrIrrl6tqlasIBgwYoJs3b/bwTk/lscdg9myr/fi7P7Dkm194wOddHvCxHhT6JLRHXeox3PpvB6M31/13V2SH+TeH8U1s3imhEhM2qRspKSn06FHpKuhmS3Jycl5iYuJpFaEMNWPbtm1t+vbtm+De7xUedS15Dqs+I8AJYJyrkXayDFgFHAI6Ag8Dn4nIJar6hVOmNZBVQZGDDJfzZ4xZs+DSS+HwYRg16mwu7x9F2vEkPtbZ7PrXVmKKp5DqW/7rWjrCxn/PhlZ5nhnrcetKaJcBvg649+1sfEfaKPDLdJFwbR/kg+0zCAp6nQHn/t7q2v4u9BmL+PoReOIz7KMet/o/nwPDHjm1XVFffbYNhmZOUzTULwJvAzHALcAKERmrqqtKBVT1Zhf5r0TkA6wyYbOBC+vy4SJyN5YnT4cOHeoy1CnYbDB4cNmnMDChNaowYwY880w7Vj13N1PC4rH5W2lZahNSOliynrA7Rpi91EFELoQUwKQPq4s+FQA7OfDm7136PgesMMxHa97lqyRfMrWQVkvftbxxRwExyz9g0qF9jPZ1br+wbi7UV7vrSIg7B9Y917BfBOaLw9DINDlDraoHsLI+AFaJyBfA81gedGXXHHdOPLpORmZi1X8UN6+61JOucAcwVV0MLAYr9OHRTdSQo0fhr3+12t+snsjBwj5Ej52PX2QqJcVBIGCz51HiCAQEmz2PMIcDEci22WjlKEEEsmw2cCtjeSxcmHu9nZnLHQSerJuerfJhwtoihmwu4qd2glUIqJQc9mkEi/67CDtwknb4Ji9C5NR2vr0dB7IWsaMT7E9oT8wPi5iUmcVogP97onw41/ZfhkNga8jPgGznn8R3yxqvHd0LOg+BDQshZozz9lOhVWzVbYOhGppcjLoC+eeBB1S1yi8dEVkI3KGqAc73twBLgK7OiuqlcrcBbwCdq5tMrM8YdWWkpMDTT0OOc2okLw82bICioBzCzv8F8S2fR01KgvPb/sRFR1cwvPgr/u2wErTndTx8StjEla4HlNGbS2+oD2oAABTlSURBVPDzMNO141GlbT1P2xyIhNyA8vd2tZ4biqX6doEP7I2DHZ3h23gbIaqnfXGdifb8XvOJ7RSDAyhNHDutLdYXqKPEgV3sIHh929fmS1RwFOH+FS82NDHqutGcYtRlOCcWLwR+qUauFXA58F+X7jVAETABmOXSfxOQfKYyPqqjRw9Y5paXUlgIX33Viq++6ke+i/M6bhQkJQ3EUTIengznEf9HSTtxklcyf8PUNrGI7XRr/FO88GK85zmovsXKZd8oV68vIaiOnnkp8XXcUqfXfhi9EU76lHCy7C/cdU+U6tsnfRyktBe+PUtIaQ8nfW0oVvI+1KCtQEm5YYaK2iUubUeTaBdrEYdOWFl1lRlrQ/3jNYZaRMY6m6XLP0aJyDHgmKquE5GZWGGJ/wCHsWLUdwLnAje6jPMQcDZWALV0MvEhp/yEUjlVPSoiLwCPiMhxYCtWzcfhwJUNdJv1gr8/XHyxdVSE3SYwZBqfnz+Ur35Ko+P2W7k6qiefH11CTvFRAiQUFShwHEcdgSiC3Z6LwxEEbm2bPfe0sIkrRT7CB+cLn/UV+uxR/DxcwtAqD3rvVXruV3zqaZ81v2I81gdgcIoyOMWzJ86iV6ynjeZGRghkhcDR3KPGUJ9BvMZQY9VddGWh83UdMBTLkD6AtXowDMtYbwMuUtX/uFy3C7jaeYQBOVjG/U5VdfWowVqReAKYhGXIdwHXu05MNlmGPUIocFnvWOg9l6cAa+71VE4Wl7Dr8HEiN/+R1H4PABD77Yuk9nuAnIJitnw1iSU+u0Cqjo0cDxL+08uzic1SPjgf/E8q7Y+BzUMbF3FC6btHOecXpc3xOqljqIKikgZZFW6oBK8x1Kpa5X+5s5Duh1XJOOU+Aj6q4Wc6sDJBZtdEvjni52Ojd3wYxD9J2WqDjuXtYWf/jR67V/PilvkcyTtMqG8rRCDnZA6hvtYDf05RDnaCcDgUbHlQEmQZdimqdVJKoZ/wc7u63JGwqTugSmCh5wa/TQ6cs1s5Z3cJ7dKxQhm1IFDA0Qy3nij9L/W1+VYtaKhXvMZQG7wXT/eWWL17tbOo7+FKF9NU1M4qzKp+8OoQIT+gerHKyA2EfdHCB+d7Zm1fDAXfqLo9YXgrIkJUcL0XaDFUgTHUhgajLpsHeWrkvaVtExt2m71+sy/USm1xII3W9hUbUSGxJj59hjGG2uCVeNsOcbUlJSWF7q271//AJ3Mh7Udo5YwP5RysW9sTCvdASIzJAz+DGENtMDQl/IKt1xBn6CHnYN3asedAcT4c2wWtz7L6M36pvB3VE3z8G+7+DBViDLXB0NQIiam/tgj4WuXfCCjfobHStjHSjUIznJc2GJo5riGH+mrX1shXQEZGBs8995xfhw4dEv39/ZMiIiL6nnfeed3WrFkTUuWFwOeffx502223tU9KSuoeFBTUT0T6L1iw4PRqBE7y8/PlgQceiGvXrl1vPz+/pPbt2ydOmTIltrCwsFnO4BqP2mAw1N6wu7Fv3z6GDh1KVlaWz/jx49O6detWkJ2dbf/++++D9u/fX20u30cffRT+1ltvRXXq1Kmge/fu+d9++21wVfJXXHFF508//TT8uuuuSxs0aFDuxo0bg+fNmxf3yy+/+P/jH//YW93nNTWMoTYYDHXmpptuori4mH/84x/5w4cPr/Us5YMPPnj0/9s7++goyyuB/24+JgnRMEAmyUQ+EknZUpEoUro9upbu+nW69WNpXQVX3Vo4umrV7kG0H7tlW6zLRmE9Wm2BruCu1C+Wrqt2BS3VY6vn4FcqiiAIIokkJCEkhkxmJrn7x/sODpN3QpMMyUxyf+e852We53nf994h577P3Oc+9y5duvRAUVFRz8MPPzzuuuuuS1qx+fHHHx/74osv+hcuXNiwevXqWIK2pkWLFnWvWbOmdPPmzQfPP//8jgErk4aY68MwjEHx8ssv88orr7BkyRJKSkq0q6tL2tvbPW3LJ598kvPWW2/lNzc3H5NgZtKkSdGioqI/KXnA+vXrxwPccccdDfHtsc/r1q1L6jLJVMxQG4YxKJ57zikvOnnyZG688ca8wsLCWUVFRWdWVFTMePDBB48pwFFTU1Mya9as0x599NEBB2LX1tYWlpSURKqqqo7Zx15VVRUJBAKRt99+u0+3SSZirg/DGEK2fz59y3NNf39g2Ul37NgBwKJFiygvL5f7779/TzgclgceeKDspptuqoxEInLrrbcOMifiZxw8eDB36tSpnV59paWlkYaGhhG3v90M9SB44403mkTko+MMKwaahkKeNGE06ZtU182bN5/e3d3dK3dfNow54VINkG3bth3pq7+7uzsnOzu7l0719fX5QJbP59NVq1b1zJkzpwVgwYIFrVOnTj192bJlp9x8883N2dnZrFixoj6++vhACIVCWT6fzzP7Sl5eXk9nZ+eI8xSYoR4Eqho43hgReV1VZw+FPOnAaNK3L11ra2v3zpgxo5cR3/5ZGt+043gJ/7dt2zbda0xhYWEVMHbevHkH5syZc9QIBwKB7vPOO69148aNE2pra/NnzZoVSoWc+fn5PeFw2DMMr6urK6ugoCBFiXLTBzPUhjGETH9/+xvDLUOqCQaDYYCysrJeuU9jbYmLh4MhEAhEGhoafF59DQ0NuSUlJSMuB+uI+4lgGMbQMmfOnA6A/fv39zKedXV1PoBgMDiIEg7HUl1d3dHY2Ji7a9euY3zRu3btyj148GBudXX1iArNAzPUQ8Gq4RZgiBlN+o4mXSkuLj7o1b5gwYLWwsLCng0bNkw4fPjwUZvy0Ucf5W7evNk/ZcqUrhkzZnRB8vC8/jB//vwWgOXLl5fGt8c+X3PNNZ6FqTMZc32cYNyq5aOG0aTvaNIVoKyszHPhNBAIdC9duvTj22+/fcrs2bOnX3XVVU3hcFjWrl0biEQismLFin2xsTU1NSUrV64M3nfffXtvueWWo5EgO3fu9K1Zs2YCwPbt2/MBnn32WX9slr5w4cLmadOmhQGuvPLKw6tWrTq8Zs2a0ra2tuzYzsQnnnii+NJLL2258MILPz2R38NwYIbaMIxBs3jx4qZAIBBdsWJF2fLly8uzsrI444wzPl27du2HF1xwwXFdETt37syrqakpj2/btGmTf9OmTX6Ac88999OYoQZ45plndt95553BDRs2TNi4ceOEkpKSyOLFi+uXLVt2IPXaDT+iOvIKcBrGcFNbW7u3urp6tIQpGimitra2uLq6uiKx3WbUJwARmQSsBM7HqRr4AnCbqu7r88I0x60UPx+YDZQA+4D/Bn6qqu1x48YBNcBlQAHwKvBdVX1nyIVOISLyf8CFwF2q+sO49l76bt261TMqId1paWkZe+DAgbJQKDQGwOfzhSZOnLjf7/e3A0Qikex9+/ZNbGtr8/f09GSNGTOmY/LkyR8XFhZ6bkAxUoMtJqYYERkD/Bb4PHAtcDXwOWCLiGT61tbFQDfwfeAi4CHgH4DNIpIFICKCU1z4IuA7wDeAXBz9Jw6H0KlAROYD1R7tnvo2NzeXdnV1ZdQOuQMHDhTv2bNn6pgxY45UVlburqys3O33+w/19PRkAagqH3zwQVV7e/vYiRMnflxZWblbVWXnzp3TMk3XTMNm1KlnEXAq8GequgtARP4IfABcD6wYRtkGy8WqGr/y/5KItADrgLk4L6hLgLOBv1TVLQAi8iqwB1gC3DKkEqcAd8a8EvgusD6hO5m+LfX19WWVlZUfD6mwAyQUCvnq6uomB4PB/eXl5Y2x9nHjxrXF/t3S0uI/cuTISVVVVTtjM+yioqKOd9555/RM0jUTsRl16rkEeC1mpAFUdQ/we+DSYZMqBSQY6Rhb3bNbiI9LgPqY0XKvO4wz68xU/ZcD21T1Vx59nvrm5eV1trW1ZUwF2MbGxmJAS0tLPUPwAFpbW8fm5OREYkYaICcnp/vkk09uzSRdMxGbUaee04D/8Wh/F7h8iGUZCr7inmNbi08DtnmMexe4RkROUtWMCZ8SkXOAa/Bwe7h46pubmxuORCKF0Wg0KycnJ+23NHd0dJyUl5cXampqGt/Q0BAMh8N5Pp+vKxAINASDwYMAoVCoID8/v5cvuqCgoLO1tXVCpuiaiZihTj3jgUMe7S3AuCGW5YQiIqcAPwZeUNXX3ebxwF6P4bFNCOOAjDDUIuIDfgHco6o7kgzz1FdEegCi0Wh2JhivSCSSG41GffX19RODwWBdfn5+V0tLy7i6urrJqirl5eWN3d3dOT6fL5x4bXZ2djdkjq6ZiBlqY0CIyEk4vxyiwLeGWZwTxRKcKI67hluQIUB6enqyKioq9hQXF7cC+P3+9nA4nNfY2BgMBoONx7uBMTjcUGnPeGnzUaeeQ3jPnJPNtDMOESnA8TmfClyoqvvjuvvSP9af9ojIZOAHwD8BeSLiF5GYHzb2OZsk+ra2traC48MdKpkHQyx9qd/vb4tvLyoqOhyNRnPC4XBudnZ2tLu7u9fW71hbpuiarnR0dIwRkT1efWaoU8+7OH7LRL4AvDfEsqQcEckFnsKJpf6aR2x0X/rvyyD/9KlAPvBfOMY4doATpngIOJ0k+q5evXpPU1NTtLW1tSgcDuek+8YyL99zPCKi+fn5oVAoVJDY19nZWZCbmxs2t0f/UVXC4XBOU1OTf+/evTmRSOTfvMbZzsQUIyK3AfcA01T1Q7etAic8705VvXf4pBscbqz0Y8DFwNdV9UWPMZcBG4G5qvqS21aEE563XlW/M4QiDxh39nyGR9cWHOP9S+B14DyS6Dtz5sxnH3nkkaiIVKvqONJ4YhQKhQoOHTpU4vf7DxYUFBwtINDc3FwajUZzS0tL93d2do5pbW0NjB8/viEvLy8EoKpZDQ0NpxQUFHSMHTt2xCVDGgJ6ROSQqtZGo9G7zzrrrA+8BpmhTjHuppZaoBP4IY7P6SfAycDMDJpR9kJEHgJuwPHZPpPQvV9V97vG/BVgEnA7zszze8BMoFpVMzrWVkSUuJ2JI0Vfd+POizjRLT8APsSJUloIfEtV144UXTMSVbUjxQcwGdgAtAHtwK+BiuGWKwV67cV58XgdS+PGjQf+AyfS4wiuARhu+VP0HSiwLKFtROgLFAE/AxqAMPBHYMFI1DXTDptRG4ZhpDlp6zMzDMMwHMxQG4ZhpDlmqA3DMNIcM9SGYRhpjhlqwzCMNMcMtWEYRppjhnoUIyJ7RURFZO5wy3IiEZEKV8+9wy2LYQwEM9TGMYjIUteoLR1uWf5UROR3o+GFY4xeLM2pMRqoA6YDkeEWxDAGghlqY8SjqhHg/eGWwzAGirk+jKO4CYd+5H78ketOUC9XiIgUisgSEdkqIm0i0iki77quk5M87n3UpSIiU0TkYRHZLyJREfl3d0yuiFwtIr8SkR0i0i4iR0TkPRFZLiLjE+4515U5Vg5sS4LMc91xffqoXXkeFJEPRaRLRA6JyBYRWZBkfLwupSLyC1eXLhHZIyL/KiL5Htdli8gNIvIHETksImERaRCRN0XkXhEJ9PHfY4xibEZtxLMOJ7VnNU4GwLfj+o7+W0QmAs/j5Jg+CLwKhIAv4hj6vxGRuarqVSTgc8Bb7vjf4/wNtrp9pcAjOFnZ3nefWYST+3oJ8E0R+ZKqNrnjD7gyX+Re+7zbRlx/n4jInwO/Afw4qVg34iQemgvMFZGLgGvVOynOJOANQIA/uLKeA9zhfjeXJIz/JXAtTmbFV4AmoBiYCvwj8CTO92kYxzLcWaHsGL6Dz7LhzY1rW0pCNryEa2JGSYH7gYK4vgLgP92+tQnXxe6rwMOAz+PeJ+Pkus5NaC/AydimwEMe1/0uUY+E/gq3f29Cez6wz+1bCWTH9c3AySKnwPV96LI6XhccX3i723d2XPsUt20fUOoh4xlAyXD/TdiRnoe5Poz+chHwZeA14FZVPVoZxP33DUAjcJWIeJXkagZuUdVeRVJVtV1V/1cdn3J8eydwM059xm+kTBMn3/IknBfWElU9WkpKVbfxmRtocZLrPyZBF1XdjvOyAviruLEl7vlNVW1IvJGqvq2qVpfQ8MRcH0Z/+Zp73qCqvUovqWqHiLzujvsisClhyAuq2t7XA0TkTBwjVwEU4sziwcmRHBCRcertVukvMd/2+sSXg8ta4EGgSkROUdW6hP7fxr+o4ogtXJYntLUDfy0i3wceVdWPBi66MZowQ230l1Pdc42I1BxnrNfiWFLj5C5CPkpv324iRaSmSO4p7tmzoKiqhkSk3h13Ck6YXzz7ktw3ViD26IKiqraLyHU4Lpy7gLtEpA7Hv/8s8JiqhgakhTHiMUNt9JdYFeqXcFwGfeFllPsqono3jpF+D7gTpyZhU2y26xrNIJ/NsFPFQKtn9KuYq6o+JSIvAJcC5wJnA990j6Ui8hdq5awMD8xQG/0lZkieVNWfpfjel7vnK1wf8VHcWpRlKX5ebIZ8qlenG2JXnjB2UKhqK06kyjr3GVNxFiS/CiwHPEMCjdGNLSYaicQWxpK9xH/jni9P0j8YYnHSXrPKBSSfSR9P5mS85J7ni4jXtde6z9zl4Z9OCaq6G8cVAk5YpGH0wgy1kUjMIE1P0v9rnNjhr4jIzxM3oQCISJmILBrAs2OLcDcm3G82jlskGceTORlP4rwUKoG73SrbsWd+AfgX9+M9/bxvL0TkTBG5QkQKPLovds+2uGh4Yq4PI5HncapLzxORl4HdQDfwtKo+rao9InIZ8BxwPbBARGpxDF4+MA1ns0cjzk/6/vBjHOP5UxG5AtiO43o4B3gMx6c7xeO6jcDf4yxwnu8+G6BGVXcke5i7WPi3OL8SFuNs1NmKM7P/KpCLE2q3qp96eDHF1eGIiLyJ8335gDNxXC/twD+n4DnGCMRm1MYxqOoB4Os4m0hm4vz8/zYwK27MfmAOTmzzW8BpOAtiX8bZcXgvMG8Az34Kx0BuwYlvvhgnwuM24Oo+rnsaZxb+PnCeK++3cRYej/fM13A2m/wcZ6F0HvAlnGiMvyP5rsT+8hrwPeBlYCJwmSvrEZzv63RVfT0FzzFGIJKav0HDMAzjRGEzasMwjDTHDLVhGEaaY4baMAwjzTFDbRiGkeaYoTYMw0hzzFAbhmGkOWaoDcMw0hwz1IZhGGmOGWrDMIw05/8BH2iZKU8gHJsAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWYAAAEYCAYAAABvDlynAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvhp/UCwAAIABJREFUeJzsnXd4lFXWwH8nddITQkJCSQICUgJIU4RdERR1BRUVUcS+q7ifBdcVFVEJCoquBRRUsLCKgoplV0DAAmIBXCAKUhWkCCQQEhJIT2bu98d9JzOZTDqQBO7veeaZd+573jv3TTlz5txTRCmFwWAwGBoPPg29AIPBYDCUxyhmg8FgaGQYxWwwGAyNDKOYDQaDoZFhFLPBYDA0MoxiNhgMhkaGUcyGJo+IDBaRb0UkS0SUiDwhIutFZGNDr81gqAtGMRuaNCJyJrAUCAQeBm4E3gOSgXUNuDSDoc74NfQCDIZ68lfAH7hGKbXXOSgiEUBpg63KYKgHYjL/DE0ZEVkFNFdKdazDtT6An1Kq+PivzGCoO8aVYWiSiMgkEVHAuUAHy7esROQaEXnGOo52k3eOdRKRl0RkP9qi7t1Q92AwVIZxZRiaKkuAXOBZYD7wuTW+HLgd2KuUynST7wkUAJ8BvwJPA+HAppO1YIOhphjFbGiSKKXWiEhL6+V7SqnFznMi0hP4weOSnkAQ8IZS6tmTtEyDoU4YV4ahKdPLek51DohIa6A58JOXsR+MUjY0BYxiNjRlegEHlVJpbmM9reefvIy9c1JWZTDUE6OYDU2ZnrhZyxZOK/onL2PLT/iKDIbjgFHMhiaJ5V+Oo7wCBq2sDyul/vAYywF2nqTlGQz1wihmQ1Olgn/ZoifelXWqMkH7hiaCUcyGpkoFl4WINAMSKhlbf1JXZzDUA6OYDU2VnkC2Uup3jzHwvvHnaVkbDI0Wk5JtMBgMjQxjMRsMBkMjwyhmg8FgaGQYxWwwGAyNDKOYDQaDoZFhihidBJo3b66SkpIaehkGwwln/fr1h5VSMQ29jqaOUcwngaSkJNatM12ODKc+IrKnoddwKmBcGQaDwdDIMIrZYDAYGhlGMRsMBkMjwyhmg8FgaGQYxWwwGAyNDKOYG5jFvy/mogVD6PNGMhd9dBGLf19c/UUGg+GUxoTLNSCLf19MzFUP8GKh/oQc9eABUlalADC03dAGXZvBYGg4jMXcgExPnY6Pcv0SbMVQaC9keur0Bl2XwWBoWIxibkDS89IoDHC9tpW4xg0Gw+mLUcwNSFxIPIX+rte2Yte4wWA4fTGKuQEZ22tseYu5GGy+Nsb2GttwizIYDA2OUcwNyNB2Q3H4SdnryGIbKf1TzMafwXCa0ygUs4iMEJGPRWSPiBSIyHYReVpEwqq45jURUSLyrpdzNhH5l4ikWfOtFpHzvMj5iMh4EdktIoUiskFErq7k/W4XkW0iUmSt78763bVG+bl+BX/O72OUssFgaByKGXgAsAOPAJcArwJ/B74UkQprFJEBwA3A0UrmexO4HXgcGAakActE5CwPuSeBFGAG8BdgDbBARC71eL/bgVnAx9b6FgCviMjfa3ujnpS6KWZHQWW3YzAYTicaSxzzZUqpDLfXK0UkC3gbOB9Y7jwhIv5oJTkFGOM5kYj0AK4HblNKzbHGVgKbgSeAy62xWPQHwlSl1HPW5StEpD0wFfjckvOz3muuUmqCm1xL4EkReUMpVVLXG3dXzBTl1XUag8FwCtEoLGYPpexkrfXcymN8HOALPId3LgdKgA/c5i8F3gcuFpFAa/hiIADwdIW8C3QTkbbW63OBGC9yc4Fo4E+VrKNGlPq5Pht9igvqM5XBYDhFaBSKuRIGWs9bnQOWNfso8H9VWKldgV1KqXyP8c1oRdzeTa4I2OFFDqCLmxzApmrk6kSpvytezqeksD5TGQyGU4RGqZhFpBXa7fCVUsq99cerwCdKqRVVXN4MOOJlPMvtvPM5WymlaiCHlzk95cohIneIyDoRWZeR4e0LgcbuH1h27FtaXKmcwWA4fWh0illEQoH/AqXArW7jNwB9gX820NJqhVJqtlKqj1KqT0xM5S3QfIJsZccB9jq7qg0GwylEo1LMIhIELATaARcrpfZZ46HAC8AzQJGIRIpIJHr9/tZrp0/gCBDlZXqnZZvlJhcpIlIDObzM6SlXJ4KigsqO/e32+kxlMBhOERqNYrYU60dAH+BSpdQvbqebozfgnkIrSuejDTDSOnYGAG8G2opIsMdbdAGKcfmUNwOBwBle5AC2uMmBy9dcmVyd8A12hWr7lhjFbDAYGolitmKV3wMGA8OVUms8RNKBQV4eB4GvrOPvLdmFgD9wjdv8fsC1wBdKqSJreCk6emO0x3vdAGxSSu2yXq8GDlcilwX8UMvbLYdfcGjZsW+Joz5TGQyGU4TGEsc8E61IpwB5ItLP7dw+y6XxjedFIlIIHFRKlZ1TSv0kIh8A0ywrfBc6WaUtbspVKXVIRF4AxovIMSAVrbwHY8U6W3IlIvIYOqFkP/qDYDBwG3CPUqpeO3YBoZFlx/4lnvuQBoPhdKSxKOa/WM8TrIc7k9DZebXhVrSSnwxEAhuAS5RSqR5yE4BcYCwQB2wHRiqlFrkLKaVeExGF3ngcB+wF7lZKvVLLdVXA4RddduxXbBSzwWBoJIpZKZV0PK9TShUA91uPqq63o5X35Bq81yx0xuFxRWyuiI0AE5RhMBhoJD7m05nI2JZlx0YxGwwGMIq5wYlt3brs2Chmg8EARjE3OK0SEsqOA4uhpLi0AVdjMBgaA0YxNzDBocEUWZ5+HyD9gOn3ZzCc7hjF3Agoduv7d3Dv3oZbiMFgaBQYxdwIcFfMmQcPNNxCDAZDo6De4XJW1t5tQA9gDzBLKXWsvvOeTrgr5tzMgw23EIPB0CioscUsIg+LSL6InO9xajE6vvcudJGh1SIScvyWeOpT4u+qo1SQc7gBV2IwGBoDtXFlXIzusbfSOSAiF1nj+9FJGv8DOqMtaEMNcVfMxce8lZI2GAynE7VRzO2BLR6F5a8GFHCdUupxdA2JI+iee4YaUurv+jXYJKcBV2IwGBoDtVHMzdHdpt35E5CulFoFZanQq4Ck47K60wRHoOvX4OcwDVkNhtOd2ihmB1DmOxaRCKATFcte5qALBxlqiD3At+zYUeDZqtBgMJxu1EYx7wLOsaIwAIYBgqsOspMYdP1iQw1x+LsFxxSaTtkGw+lObRTzZ0AL4FMRuRf4F2BH9+cDwGrT1BOtxA01RAUGuF4UFlUuaDAYTgtqo5ifAbYClwHT0PWLn1NK7XGT+RPaYva0oqtEREaIyMciskdECkRku4g8LSJhbjK9RWSpiOwXkUIRSReRz0XkXC/zRYnIGyJyWETyROQrEenmRc4mIv8SkTTrfVeLyHle5HxEZLyI7Lbee4OIXF2be6yKInF1yrbnmUpGBsPpTo0Vs1IqB92P72bgQWCQUmq8h1g0MB14v5breABtfT8CXAK8iu468qWb6yQS3a/vn+gQvXussZUicrZzIstqX2jNcw86csQfWCEirlJumjeB24HH0a6ZNGCZiJzlIfckulj/DHRR/zXAAhG5tJb36ZUScXXK9jFFjAyG055aZf5ZURdzqzj/H+A/dVjHZUqpDLfXK0UkC3gbOB9YrpT6Gvja/SIRWYr2Z9+IjqEG3RZqADBYKbXCkluNdq88CNxrjfVAh/XdppSaY42tRDdffcKaBxGJRX9wTFVKPWe9xwoRaQ9MBT6vw/2WQwW68nH8Sk1DVoPhdKfOtTJEJEBE4kWkWX0X4aGUnay1nltVcWkeUAS4m5mXAwecStmaPwdtRV/hIVcCfOAmV4q29i8WKfMvXAwEAO96vPe7QDcRaVvF+mqE2Fydsv2NYjYYTntqrZhF5CYRWYtWivuA59zOXSki846HsgIGWs9bPd7fR0T8RSQB7VoAeN1NpCuwyct8m4EEEQl1k9ullPKMT9uMVsTt3eSK0G4UTzmALjW4lyrxDY4oO/YrNX3/DIbTnVopZhH5NzAH6A0UoMPl3NkOXAeMqM+iRKQV2p3wlVJqncfpD4FidMGkq4FLlVJb3M43Q2cfepJlPUfVUK6Z23O2R8ajN7k6YzplGwwGd2pTxOhm4CZ0x+k+QISnjKUg/8DV9brWWBbtf9HuiVu9iDwInI1WypuARSLSp67vd6IQkTtEZJ2IrMvI8OapcREU4eqUbRSzwWCojcV8O3AMvVGX6sWCdPILdUzJFpEgtC+4HXCxUmqfp4xS6nel1Fql1CfoD4BDlO9yfQSXVexOM7fzNZHLcpOLtKI9qpLzXOdspVQfpVSfmJgYbyJlhDePKzs2ff8MBkNtojK6AWuUUvurkctGxzjXChHxBz5CW+NDlFK/VHeNUqpYRDYC7uFtm4GLvIh3AfYqpXLd5K4UkWAPP3MXtKtkh5tcIHAG5f3MTt+yuxulTjSLiy87Noq56ZKTk8Phw4cpLi5u6KU0GF9++WW3DRs27G7odTRWROSIw+FYYrfbZ/fu3Xt3ZXK1Ucz+QG61UhCLjnaoMVas8nvo6nTDlFJranhdMFqRb3cb/gy4VUQGKqVWWnLh6MSYeW5yC4FJwDXosDxExA+4FvhCKeVMwVtq3c9oS97JDcAmpVS9sxzjExLJto4DT9//6SZNYWEhBw8epHXr1gQFBVHxC9bpgd1uL01OTjYlGbyglKK4uNg/Ozv7uoMHD16yfv36qypTzrVRzHuB5KoERMQXHcWwsxbzAsxEK8gpQJ6I9HM7t08ptU9EZqHdBuvQscuJwN1APDqO2clnwGrgXREZh3ZFjEdvVD7rFFJK/SQiHwDTLGt9FzqppS1aCTvlDonIC8B4ETkGpKKV92CsWOf6EhPXgiwBHwUBdjiafZTwyPDjMbXhJJGRkUFMTAzBwcENvRRDI0VECAwMLGnRokUW0CwtLe0OdFJdBWrjY14GtBeRG6qQGYNWlItrMS+4NgsnoJWq++Nv1rkf0SF0s621TES7Fvoopb5zTqSUcqCz+L4EXgE+RWcVDlJK/eHxvreio0wmW2tuA1yilEr1kJtgyYy13nsAMFIptaiW9+kVP38/Ct3aS2UfruBaNzRyCgsLCQ0NrV7QYAAiIyOP+fj4VBokURuL+V/odOy3RKQL2h8MYBORzmiL9xEgE3i5NotUSiXVQOYt4K0azpeF7qJSZScVK5PxfutRlZwdrZgnVyVXH4oDINhyYxzL3Aft6x0ebTiJlJaW4udX7xaahtOEgICAEqVU88rO16ZWxj7gSrSf+SF0Zp5Cf63fhK4lUQiMUEodqseaT0vcG7Iey/LsR2BoCpyufmVD7anub6VWCSZWmnMXdLbfZnSSSTHap/wykOzccDPUjhI3xZx/pOq4Z4PBcGpT6+9eSql0tMX80PFfzumLbsiqQ8MLcjIbdjEGg6FBqXMRI8PxpcTP9dXm0F7TKdtgOB689NJL0SLSe9GiRWWVwhYtWhQmIr1feuml6KqubUiMYm4klPi5+v6V5h9rwJUYDFXzzTffICLlHjabjXbt2vHII48EpKam2qqfxVAVlboyRGR5PeZVSqkL6nH9aUepv9tnZJHplG1o/IwaNYpLL9W9IgoKCti4cSOvv/663/LlyzunpqZu7tixY6NMl/rLX/5yLC8vLzUgIKDRFqapysd8fiXjzpvx3FZ0H2+0N9xYKfXzQ1cXBSk2DVkNjZ9evXpxww3l0xqCg4OLn3322YD58+dHTpw4sVFGZ/n6+hIcHNyodVRVroxBXh7T0Yo3FfgHOnzuSus41To3HZ0VZ6gFpX6usAzfksIGXInBUHdiYmIUgLs1OnXq1JgBAwZ0iI2N7e7v798rJiam+xVXXNF2+/btAZ7Xv//++xF9+/Y9MyoqqofNZusVHx/f7aKLLjpj48aNge5ye/bs8R89enRCfHx8N39//16xsbHdR40albh///5qAxq8+Zjdx6ZPnx7dvn37rgEBAb1atmzZ7dFHH23hbZ5vv/02eMiQIWdERUX1CAgI6JWUlJT80EMPxZWU1L/gTaU34Rn2ZjUpvRsYp5R63ssl00XkH+i057q0lzqtsbspZp+SRvkN0GAoR35+PocP67IYBQUFbNq0iZdffjkgMjKydPTo0WU72DNmzIjr2bNn7u23336oWbNmpZs2bQp6//33m69evTps48aNm+Pi4uwAixcvDh09enT79u3bF9x7773pkZGR9gMHDvh/88034Vu3brV17969COC3334LGDBgQKeSkhIZNWrU4TPOOKNox44dgXPnzo1dtWpVWGpq6tbo6Og6tQJ68803Yw4fPuw/evTow5GRkaUffPBB9JQpU1q3bt265M477yyrJPn+++9H3HTTTWckJCQU3XnnnQebNWtWumbNmtDnnnuu1caNG4OXLFnye31+trUJl3sU2FKJUgZAKfWiiNyCTmE28cy1wBHg2i/xKzUl5k4VGnPSSeWVe2vGxIkTmThxYrmxdu3asXz58u0JCQll7d62bNmyOTw83OEuN3z48Ozhw4d3nDFjRvPJkycfBPj0008jHQ4Hy5cv/7VVq1bu7eLKZVzdeeedbUpLS2XdunVbzjjjjLJ/llGjRh0ZPHhw5ylTprR44YUXDtTlntLS0gK2bt262anY77nnnsyEhIRur732WqxTMefn58vdd9+d1L1797zVq1dv9/cvM6oOT5o0KT8lJaXNokWLwoYNG1bnXfzaRGX0Qddaro5fgL51W87piwpwFb/xKzWdsg2NnzvuuIMvv/ySL7/8koULF/LMM8+QnZ0tl112WYdff/21zE3hVMp2u53MzEzftLQ0v7PPPrsgNDTUvnbt2rICIxEREXaAd999N6oyd0BmZqbvN998EzlkyJDs4OBglZaW5ud8dOjQobhNmzaFK1asqHMFsGuvvTbT3doOCwtz9OzZM2/Pnj1lrpT//Oc/4ZmZmX433njj4cOHD/u5r2H48OE5AEuXLq1XFbLalv1MrIFcYi3nNQC4d8oucVQhaDA0Djp06MCFF15Y9nrYsGG0atWq8IYbbrDdf//9rRctWvQ7wGeffRY2efLklhs3bgwpKioq9xUiJyenLE503Lhxh5YsWRL58MMPJzz55JOte/fufWzIkCFHb7vttqyWLVuWAmzcuDHQ4XDw4YcfNv/www+91ppo3bp1kbfxmtCuXbsK10ZFRZVmZ2eX6bQtW7bYAO67776k++67z+s8hw4dqpcOrM3FG4H+InKpUupzbwIi8hegP7oqnKEW+ASZTtmnIvV1FzQ1evTo4QgNDbWvWrUqDGDlypXBV111Vcc2bdoUTpgwYV+7du2KgoODlYioW2+9tZ3D4ShT1HFxcfaNGzduXbp0adiyZcvCV61aFTpx4sQ2zz77bMtPPvnktwsvvDBPKSUAV1xxRdYtt9zite5zcHBwnS0bX1/fan9hzjU89thj+3r16uXZzBmANm3a1MsfWdvqcp8An4rIu+jC9s4i8UnoGsbOusjPVbjaUCX+Ia4uV6bvn6EpY7fbpaSkxAfgnXfeibbb7SxZsuS3Tp06le1qHz161Ofo0aMV9I+fnx/Dhg075vTP/vjjj0EDBgzoPHny5PgLL7xwR5cuXQpFhJKSEhk+fHiDZGJ17NixECAkJMRxotZQY8WslPqPiDyMLmZ/i/VwRwAHMEEpZaIyaklWdHbZscOu+PP7fyanKJvwgAhEpIbHOcSFxDG211iGthvagHdjOF354YcffAoKCnx69eqVCy4L1OEob8ROmDAh3nMsLS3NLz4+vtwGS48ePQptNptyuhLi4uLsAwcOzFm2bFnk119/HXLBBReUy8ZyOBykp6f7OV0fJ4Irr7zy6P333186ffr0uFtuuSWrRYsW5b7i5ubmSklJiURFRdXZcq+VH0Qp9ayIfAHcA5wHtLZO7UdHYcz0UmS+WkRkBDAKvcEYi+6W8gnwlFLqmCVzAbqw/blAS+AA8AUw0bPMqIjYgCfR7Z8igZ+Bh5RS33rI+aCLMY1B9yncDjyhlPrYyxpvB/6J7nCyG3hRKfVabe/VG4t/X8xXRau52HqdeAimPuf8luZe0Kgmx3+QH/QgK/5vC4NGjTseyzMYvJKamsq7774LQFFREZs3b+a1116z+fn5qUmTJh0AGDFixJE333yzxdChQzvcfPPNhwMCAhxff/11+LZt24IjIyPLKc+bbropMS0tLWDQoEFHExMTiwoKCnw++eSTZnl5eT6jRo0q+yN//fXX95x33nmdLrnkkjOvuuqqzLPOOivf4XDI77//Hrhs2bLIkSNHZtY1KqMmhIeHO2bPnr1r9OjR7Tt16pR83XXXHW7fvn1Rdna27/bt221Lly6Nmjdv3s76RGXUpbrcz8Bf6/qGlfAAWhk/AuwDeqLrOw8Skf5WV5I7gVB0sfrfgQ7oHnwXi0h3tyarAG8CQ4FxluxdwDIROddav5MnrfeeAKwHrgMWiMgwdz+6pZRnAU8DXwEXAK+IiCilXq3vzU9PnU5+oOtv1FdBs5p0V6yEZrkODs58B4xiNpxA5s+fz/z58wHw8fEhOjqafv362SdOnPjrwIED8wEuuuiivH//+987p06dGv/MM8+0tNlsjgEDBhz75ptvtp9//vlnus93ww03ZL799tvNP/zww+gjR474hYSE2Nu3b184Z86cnbfcckvZV8r27duXrF+/fmtKSkrcsmXLIv/zn/9EBwQEOOLj44uHDBmSPXr0aK+d648nV1999dGEhIQtkydPjv/444+jjxw54hceHm5PSEgoGjNmzMG+fft69T3XFGkMmxMiEqOUyvAYuwndJPUCpdTySmTOQ1vqf7U6nCAiPdAW8m1KqTnWmB+6fvR2pdTl1lgs8AcwVSk10W3Or4EYpVR3t2sPAEuUUje7yb2F7vkXr5Sq0tHfp08ftW7dukrPd3+7Gwq4a6GdgZuOz+/DIdDll18Q01XjpLB161Y6d+7c0MtocDZt2pSfnJy8taHX0RTYsGFD8x49eiR5O1en/1oRaYV2ZbSyhvYD3yql9tdlPk+Fa7HWem5VUxmLy9FdrT9wm79URN4HHhaRQKsD9sVAAPCux5zvottntbU6YJ8LxHiRm4t2rfwJWFH1HVZNXEg8aXlpzLzMl7cvUPjXIyjjmbfsRObrxq6lGRn4x8fXZ2kGg6EBqJViFpFIdEfrkVRMTnFYXafvVkplV7i49gy0nqv69PUm0xXYpZTy/CqxGa2I21vHXdFVg3Z4kQPdqWWXJQe6fVZlcvVSzGN7jSVlVQqF9kJyg+uXKXY4HCKtOy9JSzeK2WBogtQ4809EgoDlaD+sAGuAedZjjTU2Cvjakq0zlkX+BPCVUsqrD0BEwoBpaKXsHgXSDPBWaT7L7bzzOVtV9OV4k8PLnJ5ynuu7Q0TWici6jIyqW0UNbTeUlP4pxIfEI0BEQASRgZH62D+C0mORoKA0NxxHaTAo8Lf7E2m3I0rhXt0lJ9JVc6M03fQONBiaIrWxmO8DzgJWAbcrpcpZslan7FnAAOBe4Jm6LEhEQoH/AqVoV4E3GT9gPtqFMUAp1ehymJVSs4HZoH3M1ckPbTe00hC3Vq3gwAGQwBIS7vsCgHP9f2O+r3aNL2jdmSf8ddRQSKsE2LYTgJI0o5gNhqZIbWpljERbjUM9lTKANXY5kI22qmuNZWkvBNoBF1uduT1lfNCbghcCw5VSGz1EjgBRntfhsmyz3OQipWKVGW9yeJnTU+6EkZCgn1WRHzZfncG6p8S1nLg8lzF/MNTloC5JSz/RSzMYDCeA2ijmDsAKpVROZQKWb3mFJVsrRMQf+Agdy3ypUqqygkmvAdcC1ymlvvZyfjPQVkSCPca7oDt673CTCwTO8CIHsMVNDly+5srkThht2jiPhHA/7SU6SBRK9K8vPtcVx7w32FVkv8S4MgyGJkmj6PlnWcHvoQvsD1dKralE7nngb8CtVWQXLkQXXLrG7To/tDL/worIAFiKjt4Y7XH9DcAmKyIDdN2Pw5XIZQE/VHuD9WTkSHjySXj7bUiM1YrZji9FtlgA4tyq0f0e6PrcLDUWs8HQJKmNj3kHcL6IhDmz8TwRkXB0SyrPSIfqmIlWpFOAPBHp53Zun1Jqn4g8BNwPvAX85iGToZTaCaCU+smKDplmWeG7gL+jM/bKlKtS6pCIvACMF5Fj6A4s16I/HC53kysRkcfQCSX70Qkmg4HbgHuUUie8qv2IEa7jLR/bWPuHPj4a2AJbQTqhShHqayPXXkhaiCukuiTdKGaDoSlSG4t5Adqv+pmItPc8aY19ivbFfljLdfzFep6AtlDdH3/zkLnNi8xjHvPdCsxBZwkuBtoAl3hJF59gyYwFlqE3LkcqpRa5C1mp139H+9mXoaNP7lZKzazlfdab+AhXwEumT0zZcZy/rk53JBTw1b9We2YmjqI6V0A0GAwNRG0s5hfRFuVAYKuIrEFbowq9WdcP8EUXyp9Wm0UopZJqIHN+LeYrQFvX91cjZ0cr5sk1mHMWOuqkQYmPdHU6SaMZzlyzFhLADkD5CPZm4fhm6A3B0vR0AhJrUkbbYDA0FmpsMVsJG4PQG3Q+aOvyBnSpzwHW2EfAYC/JHYbjREs3i3lPiSuEOs6tjlVBtKvovonMMBiaHrWtLpcJjBSRBODPlE/J/k4ptfc4r89gce21sGMH/JFtI9ja1vytKKLsfLxbA9ejUYE4+/WYyAyDoelRp1oZlgJ+7zivxVAFa9fCrl0gfkFYYc1syQvT8SdAXMExnCmAmWG6LipoV4bBYGhaNIpwOUP1OGOZVakvoVZX3n326LLzcbmuLjvp7pEZxpVhOM78+uuvPP744/Tr14+YmBjCwsI466yzmDJlCvn5NfNivvzyy9F/+tOfOrRo0aJ7YGBgr6ioqB5nnXVWp5deeim6tJJmxDNmzIju3LlzF5vN1is6OrrHtddem3jgwIFTsnxipTdluSvqjHFrHF9cSSYQ6hNELiVkEobDJwAfRzFx+UchWjsw9ga5/jmMK8NwvHnrrbeYOXMml19+OaNHj8bf358VK1bw6KOP8vbbb9tSU1MlNDS0yjIEqampwZGRkfbbbrsl27ozAAAgAElEQVTtUGxsbGlubq7P0qVLI8aOHZv0/fffh3744Yd73OUnTZoUm5KS0qZv3765kydP3rtv376A2bNnt1i/fn1oamrqVmcn7lOFqj5tdlVxrjpUNXMbakmC28ekf4kNOIrCh4KgFoTk/UELuysVe6d7kskBo5gNx5cRI0Ywfvx4IiJcexx33nknHTp0YMqUKT4vvfRS80ceeaTKyl1z5sz5w3PsscceO3T++ee3/+ijj5rv3bt3f0JCQinollNTp05tlZycnL9q1artflaN8bPPPjtv9OjR7Z966qnYqVOnnlJfDatyZRQA+bV82NFV5upXu9JQAXeL2ZHnisw46q+z/2xKEeWnozEOhbmMB5NkYjje9OnTp5xSdnLttdcCsGnTprI/0MzMTN+ffvrJlpaWViNDrXXr1sVKKY4cOeLrHJs/f35kYWGhz5133nnQz63xw/XXX5/TunXrogULFkR7nawJU6liVkqFKqXCavJAxzG/hW7GCpBX2byGuuGumIuyXIr5kHuSiZ92ZRwNBhWg/dCOY8ew55pfh+HEs2+frjnWokWLMifxe++9F9mrV6+u//rXv2K9XZOZmemblpbm98svvwQ+9dRTMQsWLGiemJhY1LVr17LMqHXr1oUADBw4sMIfcs+ePfN27dply8nJOaX2y+p1MyISIiIT0SnYd6Mt5VeoQxEjQ9W4K+acNFeSyQHltgEoljUhQmlzl0Vj6jI3LCkpIFKzxx13VLz+jjtqfn1KSsXrL7usepn6YrfbefLJJ/H19eWWW27JrP4KzcCBAzu2bNmyR/fu3ZMfffTRhD59+hz7/PPPf3W3jNPT0/0BkpKSKpQ/aNmyZYlSij179vh7nmvK1LW1lD86RfkRdNslgPeBx5RSvx+ntRnccFfMGXuCiOyjj3eXRJaNx9ld+y0FzYLxt/oEl6SlE9i+Qha9wXDcuO+++1i9ejV33313SY8ePcqs3XvvvTfz3nvvrVRRv/zyy3tycnJ89+/f779kyZLIjIwMv8zMTD90JUgACgoKfACCgoIqbCjabDYHQG5u7illMddaMYvIjeju1IloC3kpMF4pteE4r83gRlQUhIRAXh7kHrLhVMe/Frgs4yPHDpTFMv/ik8YAa9xEZhhOJI899hgzZszgjjvuYMyYMVU2JvZk0KBBZSFEd911V9Zdd93V6qKLLjpz3bp1W5zujKCgIAdAQUFBhWiPwsJCH4DQ0NDTJiqjHCIyDF39LRmtkH8EHlZKrTxBazO4IaKt5m3bwJ5rQ9ChL9sKwiEAFocE83WAwrnvmh7qigV9/cunWWh/iZyibMIDIhARcopyCA8ILzuOC4ljbK+xlXZRMdSdlJT6uQ9mz9aPurJwYd2vrY6UlBQmT57MrbfeymuvvcbmzZurv6gK/va3v2W+8sorcbNnz46ePn36AYC4uLgSgN27dwckJyeXq8p14MABfxEhMTGxVh8IjZ1qzX8R6S8i36LbPXUDtgFXKaXONUr55DJ9Onz9Nfy6zYeYMG0a73foehnToyIpcWvGkhnuOu65uYBu67OIPKZwZGdjP3KE0HxHuePcjAM8/+VElvz0AaVZWThqmChgOH1JSUlh0qRJ3HzzzbzxxhtUbAZUe/Lz8wUgKyurzGjs06dPHsDKlStDPOV/+umnkKSkpMKIiIjTw2IWka7A08BQtBn2B5ACvK2UOqV+CE2Fiy5yHSdGB3PoWBG3+S0FIN3Pt5zsQZfrmdaZcM/CmvzK8oAUfiMF8fcndtw4mt10Y/0XbjjleOKJJ5g0aRI33ngjb731Fj4+3m28zMxM37179/rHxcWVxsfHlwKUlJSQmZnpGxcXZ/eUnzZtWguAfv365TrHrrvuuuwJEya0mTVrVuyYMWOynBuD8+bNi9i3b1/guHHjDpyIe2xIqnJlbEAr5HzgJXQx+0J0n7xqJ1ZKnfBeeKcz9wzuwL3zf2JawQgyVCRxpUtJ83f9OjcnCms7CH1/q7YPrFdUSQmHX3uNqBtvOC6WkOHUYebMmUycOJGEhAQuvPBC5s2bV3Zu7969vr/99lv4lVdeeRR0uNzYsWOT/vGPf6S98MILBwBycnJ8k5KSegwZMuRI165dC1q0aFGanp7ut3jx4qjNmzcHn3vuucfGjBlTpj9atmxZ+uCDDx544oknWg8YMKDjNddck7V///6AWbNmtWjbtm3hhAkTDp70H8IJpirF7IN2YwYDD1uPmlLjzD8RGYEuPN8HiAX2Ap8ATzk7pYhIGDDRkukFhAGDlFLfeJnPB3gIGAPEAduBJ5RSH3uRvR34J7q7yW7gRasovqfccOv9OwMHgdeBp616zg3C6k9j2PnCBdhjDrNudEtyj0Zhi/qAQstycfgI/xrhS4sjinO3Ks7Z7iCm0m6NLnzEh9ACBUphz8qi9FAG/i28hqAaTlPWrl0LwN69e7n55ps9Twf27ds33qmYvREaGuq46aabDq1evTrs+++/Dz927JhfcHCwvUOHDgVPPfXU3vvvv/+we7gcwKRJkw5GR0eXzpw5s8WECRMSQkJC7EOHDj0ybdq0faeaGwNAlPJuUYlIvW5WKVWj8BWr4P5etA97H9AT7TLZBvRXSjlEJAnd+ikVyAGuonLFPAV4AN2dZD26Y/ftwDCl1OducrejC98/jW4XdQE6/O8updSrbnIXA58DbwLzrfU9BUxXSj1Uk3vs06ePWrduXU1Ea8wrr8Bdd+njG26AuXNh8cI7ePTwdkolE4VQW0PX5msjpX8KXR+dR0GqbvbSZtZrhA4ceFzXfiqydetWOnfuXL3gKc6mTZvyk5OTtzb0OpoCGzZsaN6jR48kb+cqtWprqliPA5cppdzz6leKSBbwNrp/4HJgj1KqGYCIXIhWzBUQkVi0Up6qlHrOGl5htb2ailawzuasU4C5SqkJbnItgSdF5A2llHOXdyrwvVLqDje5UOBREXlRKdUgOc89eriOf/5ZPw+9bDZrP9tM5P+eY0bwGcQkLCfPnqEjMQqzyREItzuQoEhySnIJ9gsmr1QnU/n5+JHSP4Wh7YaS3im1TDEXbt1mFLPBcJJp8KBsD6XsZK313MqSqamj9GIgAHjXY/xdoJuItLVen4tOjPGUmwtEA38CEJE2wFmVyPnj6kN40une3XW8dSsUFurjLi3DmVY6gtKjPemh/sXGm3/h+1Hf853/mWzc/Qff/7Gf77o/wMabN/LlNV+Wm/OiRL27GNi5U9lY4bZtJ/xeDAZDeRpcMVeC00Sr7VeirkARFbt0O4Mru7jJAWyqi5xSahd6U7QLDURYGDiT+ex22LJFH3eJDy+T2Zru5uZrkew6Tv9FzxEQRqtQ3YSm1FHK7zk6adPWyaWYi4xiNhhOOo1OMYtIK+AJ4CulVG0ds82AbC8WdpbbeffnI3WUc4418zIOgIjcISLrRGRdRkaVFRDrzFlnuY6d7owOLULx89HO5T2Z+RwrtDwycd1cwgddnzOdmrmU8LYsrYQDO3QAaxOxeM8eHHmmCJLBcDJpVIrZ8t3+FygFbm3g5dQLpdRspVQfpVSfmJiY6i+oA978zIF+vrSPDS0b35Z+TB/Eufk+LIsZ4MxmZ7pkLcXsY7MR0M7y+ihF4a+/Ht+FGwyGKmk0illEgoCF6BKiFyul9tVhmiPoOGvPeASnZZvlJgcQVUc551iDxmp7s5jBw52RZrkzos8AP6tc6LE0yNVW/JlRLsX86xGXArad6ebO2L79OK7aYDBUR6NQzFa1uo/QccqXKqV+qeaSytiMLuNzhse40xe8xU0OXD7kWslZ4XvBbnINgrti3rABnA6cLi1dinnLAUsx+/hCCzeX+EH9I/Z0ZTi9QDb3DcCtxs9sMJxMGlwxWwkh7wGDgeFKqTX1mG4pUAKM9hi/AdhkbdoBrAYOVyKXBfwAZX0LN1QiVwIsqcda602rVhBtlWM+ehR279bH7hbzljS3DUB3P7PlzogPiScsIEzPUXyU9Dwd/RfYyRWTW7jNhKUaDCeTxtCXbyZwDTquOE9E+rmd2+d0aYjIX4AQdCElgIEi0hzIU0otAVBKHRKRF4DxInIMnZByLVrpX+6cVClVIiKPAa+IyH50gslg4DbgHqWUe0HuR4BFIjILV4LJo+gEkwbt2ySi/cxr1ujwuRwrs6+zm2Leln6MUrsDP18fD8W8yZpD6NSsE2vTdYTitqxtxIfGY+vkcnEUbf8VZbcjvuXrcRgMhhNDY1DMzljgCdbDnUnoLECAV9E1oJ04x/cASW7jE4BcYCyulOyRSqlF7hMrpV4TEYVOyR6Hzj68Wyn1iofc51ba+ETgFnRK9lPoD5IG58MPITIS3HVmVEgA8RE20nIKKS51sOtwHh1ahEGLihYzaD+zUzFvP7KdQQmD8GveHN+Y5tgzDqMKCynes5dA54agwWA4odS1g0kwYKvk9DG3rLlqUUolHWc5OzDZelQnOwudll2d3Cfo+h2NjuhK2lB2iQ8nLUdnnWxJO2op5i7grOScsQ1KCsA/iDMPusK+Z/48k1c3vIpDOXgsQuhmRfo99OZI1nezmTrOBsNJoErFLCJPAJ2AZ5RS691OzQRuquSyj9DuA0MNOX7V225Cl/7IIeLPS4ns3wuAe95exV2vF6BKCvk2OpIzAo8AikOPxFLqgIzWEdDMFXjisKq67ogppZuls29cmMs1y3Ip9IdDkVkcjIJcG8A+Uhc+wMoNYyjcV66GOUcddhYePUqWvcFqPZ00lixZQt5pEu/dp0+fhl7CKU9V9Zg7o90C33so5TKRSi4dISKdlFJmK/+kEwy0BFpScvAaYCcAPoHB+AQGA7DVryNn8CMAsSF673dBWJjX2XbHOvukQHCxfgC0PKJgl6d0GDSvOE//4BDG7K9L5KPBcPpSVVSG0+p9qpLzSinl4/4AzkMr7FHHc5GGmuL6rMzf2YGitPL1w+/z+4hhvj9WuMqzyL6TdR2E31vUb0X9Q0IIraSIuqFpsn37dkaPHk3nzp2JiIggODiYTp06cf/993Po0KEaff177733IkaMGJHUtm3brkFBQT1jY2O79+/fv+NHH30UXtk1M2bMiO7cuXMXm83WKzo6use1116beODAgcawT3bcqars53J0AZ9ozxRnEZkD3KSUqvAfLSK7gN1KqUEnYL1NkhNR9tMbeXkwYgQs1U1NGD9ecd/4IpQur0x2QTErtmXw4tJf+NV2M9eH/5t5f+3LRQuGlCuyXw6liMgDH+svILQA4rIVsdlgc4tdCQ0I5eaurtq8OZ98Ssk+bSm3fvUVwgad2n8Op1PZz6+//popU6bQr18/WrdujZ+fH7/88gtz5swhKChI/fzzzxtbtWpVWtUczZs37xEaGmq/+OKLs88888zCrKws33nz5jXftWuX7cEHH9z/zDPPlIt4mjRpUmxKSkqbvn375o4cOTJz3759AbNnz27RsmXL4tTU1K3h4eFNriZzncp+oovCr6tFZTcnG4Gza3mN4TgQEgJ33OFSzIsXC0895dqjjYuw0SYqmOe/0Jl8qw4FkOkbw9gj2aTEt6bQXlhxUhFyXBneHAmDP2LLG0WBvoFM6v84MW4bgI5juWTNmQNA/pofT3nFfDpxwQUXcMEFF1QYP++88xg5cqS8+uqr0ZMnT66yq8hbb731++WXX37Mfeyhhx7K6NatW5cXXnih5QMPPJARExNjB0hLS/ObOnVqq+Tk5PxVq1ZtdxbRP/vss/NGjx7d/qmnnoqdOnVqg4auHm+q+o4ZBRyq5NwX6HZT3sgBIis5ZzjBDBkCAQH6eONG2Lu3/PmQQD96tIlkWqkuaf3jriyG9rmXlP4pxIfEA+CDj7aUS+1EOkAQIgIiiAyMLDv2FdeXpWs6XlMhKiOk3zllx3n/+98JuFNDYyMxUUezHjlypMzgy8zM9P3pp59saWlp5YxAT6UMEBYW5hgyZEh2aWmpbNy4scyimD9/fmRhYaHPnXfeedC9s8n111+f07p166IFCxZUEpvUdKnKYi4GgrydUErNRydbeCMEXYTI0ACEhsKgQbBsmX69aBH83/+Vlzm3XTTT9owAYPXOTC4dPp6h4FKuRbnwTCI4rF/juJ0Q0rzcHC+uf5G3Nr0FuKI43Anq3UcHV9vtFG3bRumRI/hFeSs5YmiqFBYWkpubS2FhIVu2bOGhh3RDn8suu6ysiZm3nn9VceDAgQCAVq1alYXcrlu3LgRg4MCBFcJeevbsmbdo0aJmOTk5PqdSi6mqFHMG0L4Oc3agckvbcBIYNqxqxdz/jGhmrNBxcKt2Hq44QWAotOoDf1jZ8bu/g65XlhM5J+6cMsX8v/SKFrFvaAhByckUWEU88teuJdy9zfdpQtLDixt6CZWye2r9Ys/feOMN7rnnnrLXSUlJTJkypeiSSy7JreKySlm9enXQsmXLInv37p3bqVOnsh2M9PR0f2v+Ys9rWrZsWaKUYs+ePf7du3cv8jzfVKnKlfE/oKtVsKdGiMgZ6II/5rtrAzJsmOt4+XK9KehOr8QoAnz1r35nRh6HjnrxLbf9s+t417cVTp8VexZ+PvpzfUf2Dg4XVFTwwee43Bn5P5o/iVON4cOH8+WXX/Lpp5/y+OOPExkZSXZ2drkNiHvvvTdTKbW+Omv5wIEDfiNHjjzDZrOpt956a7f7uYKCAh+AoKCgCvtdNpvNAZCbm3tKhf5UdTOfWOdfqMV8zj57jTJL7nQhKQmSrYYlRUXw1Vflz9v8femV6NoGWP17ZsVJ2p7nOt71XYXTwf7BdG/uqvG8Lr1i1Ek5P/OP9alNZWiMtG7dmgsvvJDhw4czadIk3n77baZNmxYwfvz4uNrMc/DgQd/Bgwd3zMjICJg3b94OT8s3KCjIAVBQUFAhFK+wsNAHdOft+txLY6MqV8ZHwC/AFSIyD11Hwmv9YRFphs4GvBxdKvOj471QQ+247jpITdXW84ABFc+f2645a37Xv87VOzO54qxW5QVanw2+gWAvgszf4GgahMfDiqdh0HgA+sb1JfWQbto67ttxTF4zuVyq9n1d/k5bf38oKaF4x05KDx/Gr3l5X/WpTn3dBU2J7t27c+aZZzrmzJkT+/TTT9coSuLgwYO+gwYN6rhr1y7bvHnzdnjbFIyLiysB2L17d0BycnI5pX3gwAF/ESExMbHGZSCaAlV1yVZW8Z416GSTK0RkGbAO7X8G3dC0D7oJqg3IBkbUIcTOcJyZ4FkOyqKgAGw26N8+mhctS/qb7RnMXbOHQF8f2sWE0Dk+nJBAG7Q5W/uXAVY+A/HdYeVU6HEdRCXh8LCkc4rL9nxIy0vjobWP80S8opMVGTL7vgvZF+fPoYACcpNiufGC+xl6xjAMpw5FRUXk5OTUqAyhUynv3LkzaO7cuTuuvvrqo97k+vTpkzd//vzmK1euDPFUzD/99FNIUlJS4am08QfV1MpQSv0mIn2BeejY5OHAFR5izq8Xa4HrlVI7j/sqDfUmPR1mzoRXX4X334fzzo8kyN+XghI76UcLeew/rj6AItAhNpRZCb1oi6V8189xTfbSWRAYwcLYEPCrOvHqlwRHmWIetK4I3SsXII28V8axIeZfhAZ4TwkH8A0LI+a++8q5RQwNS3p6OnFxFb0VK1asYOfOnT5nn312mdWbmZnpu3fvXv+4uLjS+Pj4smitjIwM38GDB3fcsWNH0DvvvLNz5MiRXpUywHXXXZc9YcKENrNmzYodM2ZMljNkbt68eRH79u0LHDduXLXRHk2NatMZlVK/A/1EZDBwGdAbcH4fPYyuebxQKfX1CVulod48/TS8ZEWeP/88XHihD4M7x7J4Y1oFWaXg0sx/0zaniq2CohwO+laaPVvG/zr6cPX3dq+bGSGFwB+HKK4miOfAww/T/qsvkWo+BAwnh7///e+kpaUxePBgEhMTKSwsZP369bz//vsEBwfz/PPP/+GUrSxcbtCgQR23bNkSPGzYsKysrCzfV155pVxj4/PPPz+3S5cuxQAtW7YsffDBBw888cQTrQcMGNDxmmuuydq/f3/ArFmzWrRt27ZwwoQJVSazNEVq/JeulFoOLD8Ri7BcJqPQbpFYdG3kT4CnlFLH3OSigH+hLfcgdCeSf3i2ohIRG/AkutNIJPAz8JBS6lsPOR/gIWAMrtrNTyilPvayxtvRtZvbAruBF5VSr9X33k8W994LL7+sle7SpbB5Mzx5RTJd4sM5dLSQEocir6iUbWnH+O3QMaaVjmBa6Qg+vCCPs3+4Hfr+DezFkPpO2ZxxpfbKU7kt9rQQnrnGh+67FH4O8LNDTA60TVeEeQkG8UZpejq5335H2GCTPdgYGDVqFO+88w5z584lIyMDy8fLmDFjuOyyywr69+9fUN0cmzdvDgZYtGhRs0WLFlXoNj99+vTdXbp0KduVnjRp0sHo6OjSmTNntpgwYUJCSEiIfejQoUemTZu271RzY0AVtTJO6iJE1qCV8X+BfeguISnANqC/UsphNVj9Dl0Ufxy6Uep4dHjeWe7NW0XkPWCoJfc7cBe6IP+5Sqmf3eSmAA+gq+itB64DbgeGKaU+d5O7HV23+Wl0t5ML0J1N7lJKvVrd/Z2sWhnVcdVV8Omn+vhvf4PXX/cu98IX23lpuY5z/nOH5sz94yJIsfzHKREwMRuO7mfx7L6kxMVT6KjDvotSRB+DNr4xvHGR94UcmTePI/N0HlPowIG0mdV4PwdPp1oZVbFp06b85ORk04usBlRVK6OxxP5dppQaqZR6Tym1Uik1DbgXOAc435K5HBgA3KiUmq+UWmqN+QAPOicSkR7A9WhL+nXLxTISrfifcJOLRSvlqUqp55RSK5RSY4AVwFQ3OT90t5K5SqkJltyjwL+BJ61Gsk2C++93Hb/5JkREQFQU3HoruJdMHtm3Dc4S0d/9dpjss90uHPiwdkJHtGZoXj4pA54kXvkgVgp3EDVsPyVCVrgP113yAIHt23t9NLvZVRQp97vvKDlwyrkSDQavVKqYRWR5PR618jcrpTK8DK+1np1xXJcDB5RSK9yuywEWUn5D8nJ0o9QP3ORKgfeBi0Uk0Bq+GAgA3vV433eBbiLi7KN0Ljr6xFNuLhAN/Km6+2ssDBgAffvqY6V0A9fsbPj3v/WGoJPWUcGc3zGm7PUsH7e+B1aoHAADH2Zou6F80WMcG3f/wfd/7Od/OT5M/dPTxIfEe62xEREQUXa5QtE+svLk0oDEREL6n6tfOBxkf1TBw2QwnJJU5SA8vx7zHg//yEDr2fm1qCuwyYvcZuAmEQlVSuVacruUUvle5ALQaeabLbkiYIcXOYAu6HLwXa3Xnu/tLreCJoAIvPgiXHYZHDlS/twTT+jYZ2fvwOvPSWTFdv15uWDdH/zjwo4E+Hl8jjuVdNcrYel4KDoKWTsZunERQ0d8US7m2f143IKhLM3XoRojFo4gIiCiLP7Z2bYquygbH/Hh7NhSnPb69rmvcGOLz7in732mlZXhlKYqxXzrSVuFByLSCu12+Eop5XTONkNvunniTHqJQjdhbYb2P1cm18ztOdtLzLU3ObzM6SnneQ93AHcAJCQkeBNpEAYMgEOHdJp2bi507aot51699LOzztCgM2OIC7eRfrSQw7nFDJ/5A8EB5d0UvROjePCSTvgGhED3a2Gt5SveMB+ydulaG79/o8fcjlsf2wpRLsvZPf7Z/dihHKztKGQHQ2Q+RB+De17ZR6n/g/wUPoMom9cfvUYEH5sNn+Bg/GJjaXbLzQS0aVPnn5vBcDKpKsHk7ZO5ECciEoreBCylAT8c6otSajYwG/TmXwMvpxx+ftq/HBGhfc2dO0OXLh4yvj6M7NuGl77+DdANXT1Zt+cIidEhXH9OAvS+xaWYwVUA6Y81FcYWt25Z47XafYVvugvD1+gfYbuDAA5gNwVeP6e9U/DLL7T98IPqBQ2GRsAJ2fwTkeQ6XheE9hm3Ay52j7RAW6ze6kZ6WrTVyWW5yUVKxU6o3uTwMqenXJPk6qvLK+VDh2DFCli3Dq7vm0Dz0MDKLwb+vWoXSinYurDG71lZK6vKWNrbh6NeC9DWnMKNGynYvLl6QYOhEXDcIvZFJAIdDXEbOtytVnNb0Q0foWOZh3jGJqN9ut7qRnYB9lr+ZafclSIS7OFn7oKuMb3DTS4QOIPyfmanmtriJgfa15xWhdwpwTffwLXWXt8tt9j45rXz2ZZ2tNymQYndwd/eXkd+sZ1fD+ay+vdM+g8aDwMfhIObYNZ5cOtSmHOJfgbX8X/vIq60oNr4Z3eywoV7/u5LQgZluxfNbdG8MKiK+loOB47CQrLefZe8lTp8PXvBAoK6dq38GoOhkVBvxSwiF6CV8XB0vQyhloXyrUSP94DB6Bhib6XIPgNuFZGBSqmV1nXh6GzEeW5yC4FJwDXA25acH7rexxdKKWdO8FJ09MZoS97JDcAmpZSzD/RqdIbjaHQMs7tcFvBDbe61KfHvf8OYMX7061fRl3t1r9bMXbNHy/2wm/5nNAcfX4jvoQUSzy3/7Dw+Zwxjv00hpXkzCmvRpLUgUNje2vV61Ln3Etyxd7XX+dhsZYr56KLFtHjwQXyCg2v8vgZDQ1AnxSwiCWj/781AonMYnaQxl8q7m1TGTLQinQLkiUg/t3P7LJfGZ2gl+a6IuCeYCPCsU1gp9ZOIfABMs6zwXcDf0Rl7o93kDonIC8B4ETmGTi2/Fv3hcLmbXImIPAa8IiL70cp5MPrD6B6lVIXi3U2ZmJjyrx98EFauBE+Hz839E8sU81dbD/JHVj5tmlkKb+DD5Z/dj3uMYuiyCXA4i+lRkaT7+xFeFpWRXXbsjMpwKEdZ1EZ2UXbZdCmrU3hx/YsVojkqRHYgvNAMWmaBIzeXo0uXEXlV+aL/BkNjo8aZfyISAFyNVkiD0ArR+e+qgC5Kqe11WoTIblwK3pNJSqkUS64Zuuaz0zpfDUTNQsIAACAASURBVNyvlNrgMV8QWslfj07J3oBOyf7GQ84Xrdxvp3xKdoWypSIyBp2SnYhOVnlRKfVKTe6vsWT+1ZSdO6FTJyi1vvcsWgRDvUSn3fDGj3y/QxfIv+ncRG4b0Lbc+VCbn3cf9efj4H+zXa/v0aVDeblXxeOXe5VlHU74fgKf7fys1vdz2RoHN67QWbuFXZLo+cmSWs9RHSbzT2My/2pOVZl/1SpmEemNVsbXoZWc01XxOTAHeBg4WylVux2d04imppgB7rkHZszQx8nJ8PPPrhhnJ19tOcjf3qn6vsZe0IF/DOlYfvDwbzCjT80XM2gCDHyQIQuGkJ5f+2bI4XmK12bY8bMqKsTcf3+t3Rm+YaGEXXghPiEhXs8bxawxirnmVKWYK3VliMhYtLuiGy7LeAtaGc9VSh2y5B44rqs1NAoee0z7mHNzYdMmaN4coqOhWzeYNQtiY2FQp1gSmgWzN8szl8fFq9/s5IZ+icSEuVnOv9Syj8KKKbBiCgfb1i0e/GiIsK6D0G+7NkIyXqhNUx4XoRdcQJuZM+p0rcFQG6rafXkRrZRzgNeAc5RSyUqp551K2XDqEhsLD7h95GZnaxfHkiU6nA7A10d47poe9GgTSWJ0cLlHaKD+zC+2O5j/v73lJx80XrspEq1s9qi2+uF57F6nefBjxIXE1/l+lvWu0JWo1uR+/TX5Teybj6FpUqkrQ0QcaN9xHrAAmKOU+t6L3HfoCnDGlVEJTdGVATo78Mor4csv9euzzoJPPoG2bau+DuC/P+9n7Pu6kF9MWCA/PDS4Yko36Gp17pXr3I+vnA2f3qFfh7Vk8RVTSVkzmUJ7DeuFenDONgd/LelH2/CkWl1XsHkThRs2AhDUpzeJc+fiGf5+Orsy8vPzSU5OZteuXYwcObL0gw8+2FDdNRs2bAicOXNmzMaNG4M3b94cnJub6+tZs9kdy6VagaCgIEd+fv5P9b2HhqBOrgx0jeJbgX7ALcAtIvI72pXxjkfyh+EUJCQEvvgCSkq0xVxYCDXNar60WzxPfb6Vg0eLyDhWxOe/pDG8Z6uKgt4iN5zHXa+ERf+Akjw4doChBSXQP4XpqdNJz0v3Gonhrd6GQ2nn8o+dfLhm4Ejiki6u1c+heN8+dv7lUigpoWDdevK+/4HQPzeZ2lUnnMcff5yMDG91yCpn5cqVoW+88UaLNm3aFCUnJ+evWbOm8jY2Fr1798697bbbyr2Rv79/o8qqPV7UZPOvE/BXdNxuC7QV7QC+Rpe+vB/obSzmymmqFnN9efnr33j+y18B6NE6gv/cNaCCpVkt30yFb57Wx2Et4Z/WvlIlBZLKHVvM+GkGszbOKnvtrWhSZQo9PiSesb3G0mvuOrLn6xJ8tuRkkhZ8WO5eTleLOTU1lbPPPptnn32Wf/7znzW2mA8ePOjr6+tL8+bN7d9++23wwIEDO1dnMV911VWZH3/88e7jfhMNRF0tZgCUUtuAcSLyMLr4/F/RRecvAoY45USkv1Jq1XFZsaHR43DA5MkwZQoEBOhwunfe0cdOrj8ngZdX7KC41MGGfTlMXryVNlFBhNr88fcV/H196NoynMRo75EOAPS5Db57XndPOXYAlk2AyETdFDa6vU5qWTkVWnQBsY49FHO0Lbrc68qKJnkWUALdVDZlVQpPXvoPkj4JRBUVUbhpE9u6JpcL7i55aToF9qobaYivD37x8fhFRlYpVylePnQaErvdzu23384ll1zCVVddxT//+c//b++8w6Oq0gb+e2cy6QkJKSQhICWwigiKXdEFXEVXQVRs2BXU9VuxLCIuFqzIorB2VCyAFUV3LeiiLotrgRXUYKiC9JCE9J6ZzJzvj3OHTCYzaQSSwPk9z33unXPfe+85Q3jvmfe8pYFMsJp/3bp1czcQbgbV1dVSU1MjB2PVEl9aUlrKjQ7y+MhKMn8N2sThnSb81/JHXgC8oZTyT6dpOEioqNA1BJ94ApxOvb37rg5OeeaZOrmE6DDOH5zGe6u01euVb7Y0uFdYiI2FN53M4B5BlFV0Mgy8SGesA/jexyvig/F1xwuvrjsuz9PXWby2xqeQbCuodlcza9vrLLjiCgpffVU3egLphcZ/fSq3G9euXTrrXXh4yzsS4KXTnsyePZv169ezaFHwPNnBav61hs8++yw+Ojo6we12Ex8fXztq1KjCWbNmZSckJLRKyXdkWhX5Z3llzARmWlF6N6CrhPQG7gPube29DR2fn36C55+Hmpr67c8+qxPxX+2jIyec3od//pyNM8hssqbWw18//IV//t+phNgDLA4unV6nlJvLE/30/vdTYPg95FS03PfZn5yKHBJvupGqH3+k6uefm77AIuL9U/f52fWY1qVpmWbfq6RpmSBs2bKFBx54gPvvv59evXqxdevWtutXAI466qiKMWPGFPXr16+mpKTE/vnnn3eZP39+8vfffx/zww8/rD/YZtD7rDytvBbLRWQiOqz6BjpRVQ9Dyxk6FPbs0YuBSsH118N77+lzN92kZ9RRURAdDeecE8PHtw7lu835FFU4Kax0UlnjptajWLI2h2qXhzXZpcz/fhvXDw3g7jH8Hr3lroEXToHTJ0NlPqx8FQaOBY8L1v4T+p8NGz+vu+7qj6CPrrWQEpXC7oqG1cBbQlJEEvYuXej1ztuo2oapYNZv3Eh4IBtzC122Ows333wzffr04U7femUBmDhxYsHEiRMLGhVqBqtXr17v+/nPf/5zwZQpU1JmzJjR/bHHHkueMWPGvr99OxBtNqtVSlUB84H5ItKnre5r6JjY7Vr5gs7pvGYNrF2rlfUtt9TJjRkDH34Yw+9SGi66P7d0EzP/paP4n1yygXOOSiG1S5D8nt2srHAjpur9yldh7Cv6eFoXGPcuvH89ZFk/qz+9EwaMgTPu47awXkyrLmq1mx1AXlUeQ98eGnTR8OF+D+MpUNjFDgJujxuHzUH/pm/d6XjjjTf44osv+Prrr3E42q/k5YMPPpg7a9astCVLlsQZxdwMlFK/7Y/7GjomMTHav/mEE3QVFC/HHguNBdlNOK0PH/60i0155VQ43dzw+kpO6pNAcmwYDsusERVq59xBqcSEOxp3rQMY+ZjOC+12QsEm+O8T4HZy7qp34eTreCp/BTmuMmJt4VqpuquIDYtr0s3OS2OLhl5Zt3LvNTW7PC7W3vo9adFpxIXFoZTCuWULnsrgkZKNEfH+qVSN/RZsNsL69GmdnXofqamp4c477+SPf/wjKSkpbNqkl5J27doFQHl5uWRlZYWlpKTUJiYm7lfbb1hYmEpKSnIVFRUddGbTZicxMrSeQ8Vd7ocf4OWX9aw5Px/eeguackBY8VsBl74UKMtrHYPTu/DuTScT7miGR+b/XobFLcgScMYDcFrgn+NnvX9Ws00gfx/wd1J6pwQ857A56N9Vz509TifO37agal3N76NFyJpXqD3yBgDE4SCsb18k5MDqpOLiYuLjA9WhqM99992386GHHsptzj2b4y4XiMrKSomNjT1m8ODBFatWrWpVArX2ZJ/c5QyG5nL88XVVuP2pqoIJE/Rx375wzz0QHg4n9kngqpPqUogGInNnCVM/zOKJiwc17Qdd3sJsAV89qDdrodCXtlg0BD1z9mILDSWsf7+AduqmUL0fQbZtQ3k8KJcL5/YdhCR01XYl8U322DhityFhYS33KQeioqJ4z7ug4MOePXu45ZZbOOWUU9zjx4/fduyxx1ZCcHe5lpCTk2NPSUlpMPu+4447urvdbjnnnHOKA13XmTGK2XBAqK2FN9+s+7x1K8yzqko+OPpILhjSne0FlewuqSa/vAaPUuSXO/k4U0+gFv24k0HpXbjmlF6NP2jEVDh9EmxfDvNHw4h74d+PwIl/0udXvKCPt30LOTrMmvAuUOVTIczyF06xR7Db3Tqzgz/rC9fj9rjr2aCDHTtsDpKjkokL8/u5ERoK6ek4t+vcI57KCpyVFa3qjz0+HkdaWouVs8PhYOzYsQ3avV4Z6enp6rrrrttbuDiYu1xBQYF9xowZyQDZ2dkOgO+++y568uTJqQAXXXRR8YknnlgFMHXq1LRVq1ZFDR06tKxnz57O8vJy25IlS7qsWLEiZtCgQRVTpkw56HL3GMVsaBfmz4cRI+Caa8BmE4b0jGdIz/o/kZVShNptLPpR+0E/+PEanl3a0D1+SM84nrzk6L2JkwgJ2+uRwel3acV8zuP684oX9HH5HngiQ7dVl+j80Gv/qT+X58Kq17hNlTEtOYnqJvyTm4Pboyd8vjboYMcuj4vscq3D/JWzPTaWkORkavP2TRe5i4oQm42QlJRWzZz3lfz8fPvMmTPrVeVdsWJFzIoVK2IA0tPTnV7FPHz48LINGzaEL1y4MKGkpCTEZrOpww47rObuu+/edf/99+dGRkYedPbYDmFjFpF04G50vb/BQATQWym11U+uN9p/+g+AA/gfcJdSaqWfnM26303UT4DfwBNeRCagE+D3BraiE+DPCSA3BngAHVCTC7wMTLcCbxrlULExN4bLpYNQPvxQLxQCREZqu7R/hW5fql1uLn3xezJ3Nu5zO3pwGk9ddnR9JeONlAsWsv3RRMh8B9w1DW9o8WlUpK60EmInVkKQsJigXhnJvZKxi10r2TbA1zbti1IKd1GRXkR0u1Fuj/ZbbAbK40b5OKCHJCZij41tUb8ay2Vt8jE3n85gY85AB6isAv5LgKKrIpIAfAOUoRVuJTpPx1IROUEp5fvH8DAwCZhq3fMy4D0ROU8ptdjnnhOAF4Hp6JJRZ6BLSIlS6gUfuZHAIuAV65nHAI8BMegXgKEJHA648krtPrd2LaxfD5WVcNppkJICNps+99BD9ctYhTvszLnqWC5/aTlbC4KbFT7KzObkvglcfoJPzmavAva1Hfsex6Q2qpQBzq2o5NwKv+cGsEevW7eOIxK1H/Oa/Lapxu1rm/ZFRAjp2hW6NqzF2BRKKVw7duC23Gdq8/Opzc9v9vVisxHe2JvU0CZ0lBmzTSntbyQi49Gz0XozZhG5F5gG/E4ptdlqiwJ+A5YppS6x2pKBHcDjSqkHfK7/CkhSSg2yPocA2cBnSqlrfOReRdf8S1VKuay2n4BSpdTvfeTuR0c49lRKNbpKZGbM9fnlF+1aVx3ArXjOHB2k4o/Ho8ivqGkQ9fzEkg0sXKlNHWEhNuZdfwLp8fV9oaNCQ4iPCiUozkp4LBX+Yi3sP/k7ffzk7+CiV+Dnt2DzV/pceBc4+ko4+zH92ZqBr1u3jiO6x0FsKhsLNwZVqq1ln2zTfiiPB+f27XjKyxuVC0RTitnMmJtPm82YrbSfbyulprZFx7x4lXITnAT86lXK1nUVVj7o80QkRClVC4wEQoE3/K5/A3hVRHpbFbBPBpICyC1Apzsdip6N9wCOBm4MIPcgOqHTviVjOMTwVkG57rr6KScGDNAKOxA2m5Ac09Bv98HRA8ncUcKG3DJqaj1cFsT17vY/9OP2PwQJ9wi1fprH+Li7eY+PGgv9R8J0q0R3dQksfw6OHqc/L3scjhwDbheU50BEPMnhXcmuzEE100uiOeyrbdoXsdkI7dkTV04OqqqqZR1pQWVzQ+tpqSmjF1qZ7cWaYX6jlHq1rToVBDcQqCJ1Ddom3RdtSz7SavNfJfL+vhyArpxthZKR1Yjc0mBySqktIlJpyRlayNVXw9ln69DuqipYsAAefxwiggT+BSMi1M5zVwxh9LPfUOkMbtv9+5e/cnyvrpyakRhYIFDAincfFgNHX6Fnzl4tOMcnB8bzJ8HIhdA1GfasIw7AZiMvNAKXx9Ws2a7v8b6glCKvIq/JWbPYbISmpTUqY2g/Gqv5dx/wHfA/pVRZI/e41trvb8W8AThTRBKUUgWwd5HPO8fq6rMvVg1tNIUB5ACKWinnbQto6BORG7Fm2T17tq5W3cFOcrLeAI7zq83666/aYyM6WtcfPO204PfJSI7m2XHH8Phn66moqa/YymtqKanSZoW/LMzk89tPIy4ygFkjkB3at61LD5rKHudLnMdDXLXlyhadArHNK4vVFvbptjajGA48jc2YH0T/JSoRWQOssNrbKyH+HGAiOhfHRPTi31S0NwXo5P0dBqXUS8BLoG3M7dydTkdlJXz/vT5evhxWrIDG8tCPOLwbIw7v1qA9r6yas//+XwornOSUVjP1wyymjT5y73m7TbCLEBsR0rjb2PB7dITg51N0no5k6x55ayDpcLBZOSPsoTokHACB5CO0+14zcdgc+6xYHbb2y19haBsaU8yn+GwnAd7kt9eKyCnoCiZL92/36lBK/SYiVwDPUWem+BFdNHYS4I2dLQLiLM8KX4XondkW+sgBxPtc25ScP/E+cob9RFkZjB6tlXNLHRGSY8J5/MKjuHHBKgA+/WU3n/7SMMw6IzmaBTecEDyJEmgFe95srZhvsWpCTOsC/7cC1q0DqiF5AORvBFcloHTOjuQB2tWkdHfdzDnIcXJUMtnl2ezLorzL42J9wfoGppF9XTQ0HDiCWvKVUsuVUrOUUmOVUunUzUx3ApHALcBC9Kz6LBGZKSJ/FJHo/dVZyw+5O9qum6GUOhaIBnYopbylmNcAYWibsy9eW/BaHzmosyG3SE5EeqG/h7UY2pyMDHjhBR1tDLBpE1x8sfaB/uADaEFKZM46MoXLjm+8WOGmvHJueH0lFTXNiBoOlkwpOkUr4C7pdW1uJ5TshLIcvThYlhP42FLEcWFxpEWnNZj12sWO3WZv9NgXt3I3sFf7tvkeexcNi2sOusjmTktLKphss37q/UspdaOIZKD9fl8AUtFBGncCbhH5QSnVxhnC9/bDDawDEJE04FJ00ImXzwEXcAXaHOPlSiDL8sgA+B7It+S+9JMrBL61nrddRDItubl+ci7gszYZmKEeUVFw8826Koo3Avjf/9abl+eeq59itDHuO28AxZUuVm6r+4GjFLiVoqTKhVKwdncpt73zMy9edSx2WxNmjUDH3hlwaBREJuq80VC3ByjbHfi4eDvE9QQR4sLiWjx79YZ8t5bmLhoaDgyNLf69glZO3/sFbwBglY7aJCIvoPMwPwmMAIYDp7e0IyLiDcD3lik/R0T2AHuUUstExAH8DVgGlKJnsPegZ7RP+vQrT0RmAfeISBna3HGp1bfRPnIua4HzeRHZhVbOI4DrgVuVUr4eIH8FPhGRF4G30QEm9wJPNeXDbNg3LroIpk3Tmz+33gqHHabrDTZFVFgIc646NuC5d/63nSkf/ALAl+tyufD5b+nit0CYGBXK9UN7M7B7MyqIlO6ur4ybQ1Wh3kKjILF/3X1iU4ObQHzYV28OaGgCCeQpYsweB4bGZszXYXlciEgJ4HUQjfPxGfailFJZaJeyp6V1wff+Kauet/bLgGFok0k/YBwQhzapvAo85qdEQS8KlgO3UReSfYlS6hNfIaXUHBFR6Nn+XcB24M9Kqef95BZbL44H0N9JLjry79FWjNPQQu67T+d8/vZbPcvNytJeG0ccoX2ivbhcOsKwpVx2Qk9+y6/gpa91GvFg4d+fZeUw56pj+X3/pIDn9xKbqrfaashbB9HWomR5bsPj2mrtG+3FWQE5lmemxwWVBXV7b1topA508aEtFg0huI+0l+b6Shv2jcYUc2/0op93G4H+Z7oIKBSRZegFwAYEcFVrEqVUo8rcehGc18x7uYFHrK0p2RfRYdlNyX0AfNCc5xvaFpsN7rxTbwB5eXD33TB7dv18zwsW6BzQb7+tTSAt4e6zD2dHYSWfZQX/AVTlcjN+3g/8bewgTu1b3x/a7VEopep7doRYATGxlr9weW7DY6Vgt5/B3FfBeo992wq3QmK/usAY2mbRsLkYs8f+J6hiVkptA7YB7wKISBhQhV7sKkZH2J2LVtZjRCQC+A+wVCm1cf9223Aok5wMrwWJtfzqKxg+HL78UufgaC52m/DsuCH8uL2owQJgtcvDw5+sZVdxFS634o53Mxtc//LoVEJyy+iTGEVoiM9iXHRK48ciEBoNzpaER3sgfwM4oiBJmz3iaqogOo28irwGQS17x9iGAS3GV3r/0pLFvxprNvCdtfgXg7Yn/wOd6e1itC1Xichuy5PDYDggVFRozw3Q9QeHDYMHH9Sz7fh4OP10nc64Mew24fhegf3xBqV34apXVrB5T/D8x85aD1vyK+mbFFVX8dvXHhzsONGq6u1x6xzRvj7SyUfW7T0u7YrnxVUBFZYtuzyHOHsP4sK6QskOHRAjohcV044J2ufW5vUYmDQwYHtERERkZTNKZ2VmZoY999xzSatXr45cs2ZNZHl5uT1YBZPVq1eHvfrqqwlLly6N3b59e5jT6bT16NGj5vzzzy+cOnVqXmxsbIeKYWgLWp1dzooG/MhS1u8Bd6AV9Qi0TdhgOGBERWl7s90Objds2ACXXVZ3/qijtJljYGB90iRpcRG8d/MpPPTxGr7bXNAgBtBrwKipdbO1oJLeiVGNe3YEwuv2FuLzBvEeh4SiU8D4UbKj6WNnZT2zhy+tMYF4zTWnnXYaN95YP4VMdnZ24+n6LJYtWxY9d+7cbj169KgZOHBg5fLlyxtW67WYM2dO4rx585LPOOOM4ksuuaTQ4XCoZcuWxfztb3/r/o9//KPrqlWr1kVHRx9UQVxtWSW7BD17/kdb3dNgaAmXX65nxZddpium+PLLLzrs+y9/gUceqZ9atLl0jQrl75cFnn3+mFmXSqXSWcu63aUNZEJsQmJMGAlRocGjDAOZO3zbWmz2QJs9vPfx8/JozATSmFcGQJ8+fbjyyivrPSorK6tZtpFLL720eNy4cT8nJia6vTX/gsledtllRQ8//HBOQkLC3ntPnjx5z8SJE9OeeeaZ1Keffjrxr3/9657mfh2dgRYpZqWUSS1l6NBcdBF8/bUuCltWprPXLV6sU4zW1MBTT8Gj+8GXJiLUTnJcBLuKdbY2T4AZqNOtyC6uoqKmlvT4COyBMrUFMHd8mv8jTy15ipyKHFKiUrjtmImcm3KiDlyJtEwvlYX1jyO6am8P36T9Ql1Ai/fFUJ5DnKQS54jVftWpR7foreV0OnE6nURHB44rC1bzr1u3bs02bp9++ukBbSNXXnll0TPPPJOalZXVwtRXHZ+2ULTDgRltcB+DoU04+WR49VV47z1YtAhWrYLBg4PLezyBc0O3lIToMFJiw5Em0n2WVLnYkFvOr7ll9be8MnaXVOHx1Cn1T3/7lGnfTWN3xW4Uit0Vu5n2/YN8mvs/LRB3mN78j+MPgwS/4NeynLqglrLdgY8LNmkXvlKf4BfvcWn9UPb333+fyMhIYmJiSE5O5tZbb6WsrH6+szfffDNuyJAhR86cOTO50S+lFWzdutUB0K1bt1YVee3I7LMpQym1rC06YjDsLwYM0Hk2nnkGfvyx4fkHHoBZs3Qu6PR0uPBCXU2lNeaO5NhwEmPC9lZ6OnrBoH3rfACq3dVM+e8UpjQt2ii/nDm/YaOzXPteQ52Lnq8vtacW4npwwgkncPHFF5ORkUFpaSmLFy/m2Wef5fPPP49YuXKlrUuXLvt1Qa62tpbp06en2e12de211xbsz2e1Bx2ltJTBsF8JC4NJkxq2z5+vbc4A//mP3r/xhs7L8cILkJDQ8mfZRGjDHPn7j+hudYEuntq6IBYvvp+9x1WFENeDFStW1BO9+uqrGTRoEFOnTpXHHnssecaMGTkAEydOLJg4cWKbK84bbrihx88//xw1ZcqUXYMHD27WgmNnwtiMDYc0FRU657M/772nPTnGjdPbHXfUueMdNHiDXWLTdJ6O5qA8kP1TA7MGwF133YXD4WDJkiX7NfLktttuS5s/f37y5Zdfnj99+vSDMiWCmTEbDmn+9CedkH/rVti5UyvkuVaqqt27dRShl88+0z7S9hZkJP/lml9a1J/SKhfbCyv3Lh5+u3sJc9f/DaenblIYagvjxgFTuPjwUTjsDedW4Q57w/Zg+Tb8vUBiukFNGRT+ZhUHoM4vumSHVuCRgX9GOBwOkpKSVFFR0X7TK3feeWfa008/nTp27NiCN954Y9v+ek57YxSz4ZAnMlLboQcMgLPOgvPPh/HjITe3TiY+Ht59t2VKuTXERjjISI6msMKJ26M4r+95RIaFMG/9C+RX5ZIQnswlfW7k5G5/YGdR4Hp9gtAlwkFiTCiRodZ/8eYEuniPvXk4oqyw85Id+rhkR1ClDFBdXU1ubq4MHjx4v4QF3nnnnWmzZ89OvfDCCwveeeedrbaDuP6gUcwGgx/nnQcbN+oUo5WV+njkyIaeHb166YCVWbPa9vnhDjtpcXUeYNd0vZBrBl0IQFm1i51FVbjcwdfWFIriKifFVfVze9lEsAnYbTa6RoWSEBWKLVgQTCP+1AUFBSQEML7fd999uN1uzjnnnL2JnYO5y7WUSZMmpc6ePTt1zJgxBQsXLtxq399vyHbGKGaDIQCxsdozozF27YJt2+C773SOjgNBTLiD/t3s7CmrCVh81q0UVUGK0nqUwqOg1uNmd0kVBeU1JESHNYhQFCAiIpm9Ncm9M2lr/8gjj7B8+XKGDx9Oz549KS8vZ/HixSxdupSBAwd6pkyZkue99M0334y77bbbevmHWxcUFNhnzJiRDJCdne0A+O6776InT56cCnDRRRcVn3jiiVUA06dPT3ryySfTUlNTnWeccUbZiy++WC9uPjU1tfaCCy5oGNHTiTGK2WBoJd7owqIibfbYsUObOkS0Yo+K2j/PtdtspDRSAqvKWUt+uZOSKlfAQBcvTreH3SVBzCEi9EqIJCa8YR7VYcOGsXbtWubNm0dBQQF2u51+/frx6KOPMnLkyOrmhEfn5+fbZ86cWa9M94oVK2JWrFgRA5Cenu70KuaVK1dGAezevTv01ltv7eV/r+OPP778YFPMciDSBDbZCZF04G7gOGAwEAH0Vkpt9ZPrECEcBgAAFipJREFUCTyMDmpJAnagy1tNV0pV+MlOQOdZ7g1sBWYrpeYEePYYdJ7lI9B5ll+27uf2kxuKTtR/DFACvAVMVUoF/sv24bjjjlMrV65sSszQyfj0U22LzsmBzz5bR2Ji/aji+HjtFx3W/Fqs+w2lVL2KLXmlNdR6Gnc1tonQOzGKqLDmz9+ysrIqBw4c2KCwhqEhmZmZiYMHD+4V6FxHmTFnAJcAq4D/Amf5C4hIFLrKiAO4D53U/nh0+ah+6Mx2XtkJ6BzL061rzkBXKhGl1As+ciOBRcAr6LJYx6AT4MegXxReuUHAF8C/0Dmhe6PLWXX3fa7h0OLcc+F//4NRowKfLyqCqio48sjWBau0JSKCCNgQEqPDiI8MpbCihmpXQ+VcXlOLy+3BoxRb8ytI6RKufbPR44iLbCJNn2Gf6SiK+WulVDcAERlPAMUMnIpWwCOVUkustqUi0hWYJCKRSqlKEQlBVxZZoJSa6iOXBjwsInOVUt5V48eBb5RSN/rIRQP3ishsn7JRD6IrplzsvVZEnMA8EZmhlAoQT2Y4FOjRQ1dWWbMGUi1TbHW1VsqgFZm/Una7oby8bibtcOx/bw9/7DYhKSY84Lkal5vNeyqo9XhwK7U3/weAXcQo5gNAh/A3UUo1J3zT+9fgb0sqRo/D++d/MtrM8Yaf3AIgARgKICI9gKODyDmAcyw5B3A2sNBHoYM2oTiB85vRd8NBTFSULn3Vvbve+vaFww8PHLgC2j/61191iaysLF3xe8cOXRqrIxDmsLcubamhzegoM+bm8CXwKzBDRP6ENmWcgK7rN8fHxmxlGSfL7/o11n4AsDSYnFJqi4hUWnIAfYHwAHLVIrLZR85g2Et0tFbO/ulHq6rq+0eDri6Vmwt79uhFQ9Cz7KgoSEyEkHb4XxoRaqdPUjQF5TX4LkO1t0nmUKHTKGZLEQ5F24TX+JyaC/zZ57PXlabI7xaFfueDyXnbmiNX6HPeYGiAv1L1VlSpsKYRHk/dTNnjgeLiOtmiIi3rew+PRyv7pqqxtAURDjvp8YET7Bv2L51GMYtIOLr+YDJwFXUz5vuBWuBP7de7hojIjcCNAD17NjMPgeGgJywM+vSp+6wUlJRon+gqP/+euLiGHh3FxbBli1bYCQl1tunQ0AOjrA0Hhk6jmIEb0CWrMpRSm622r0WkBHhJROYopTKpm9nGA76ZVrwzW+/M2VfOn/hmynWl/ux9L0qpl4CXQLvLBRmT4RBHRCvgLl30gqDX9OF0BrZR5+ZqZV5YqDdfYmK06cN7XWioMT10VjqTYj4KKPJRyl6sjOEcAWRSpyiPpL5i9tqC11p7X7nvvUIi0guI9JHbDNRQZ5P2yoUDfdD1Dg2GfUJEK9bGcLsbV7RlZXrzcswx9b09amu1wrfZ9EzcKO2OS2dSzDlAvIhkKKV8EzCeaO13WfvvgXzgCvSCoZcr0bPgbwGUUttFJNOSm+sn5wI+s+ScIvI5cImITFNKeZdzxgJhwEdtND6DoVHsdr2gWFGhFwq9pg+ldE6Ppigvr0td6nDoWXp0dJ2CDg3VC44HcW6gTkOHUcwiMtY6PNbanyMie4A9VpWU19FBIItF5FG0jfk4dLDJKuoUrktE7kMHlOxCK+cRwPXArUop38wufwU+EZEXgbfRASb3Ak/5+DADTAOWAwtF5DmgFzrA5H2l1Ko2+xIMhmYQFdUw3NvphIICbd5wN6OanssF+fl688VmqzOJxAcy3hkOCB1GMdPQJPC8tV8GDFNKbRWRk9BK8hEgER2S/RLwqK8vtFJqjogodEj2XWgl/mel1PM+90cptdh6ITwAXIsOyX4MHaDiK/eziJyFrm34KTokez5asRsM7U5oqA5wSU0NLmO3Q0SEVuLBlLfHoxcjw8IaKubqaggPHJNiaGM6jGJWSjVp8VJKrUWHbjfnfi+iw7KbkvsA+KAZcl+jg1cMhk5JTIwOD1dKmzVKS3XlcKgzh9Q0UqSpidQahjakwyhmg8FwYPAuNAZabKyu1guI/m56SpnFwgOJMfMbDIa9hIdDUlJdBKL/OS+FhYVMmjSJjIwMwsPDSUpKYvjw4axcubJJnbJ06dLIa6+9tseQIUMOj4yMPEZEjn366aeDlkapqqqS22+/Pa179+5HhYaGDunRo8fAyZMnp9bU1By0rwozYzYYDE3iO1vetm0bw4YNo7y8nBtuuIH+/ftTUlLC6tWryc3NbVJZfvzxx3ELFixI7t27d/Xhhx9e9dNPPzWauXrUqFF9vvrqq7iLL744/6STTqpYvnx51MyZM9M2b94ctmjRoq37PLgOiFHMBoOhRVx55ZXU1tayevVqUv1WG7Oyspr0Cbnjjjvypk2blhMbG+t57bXX4q+//vo+wWTffffdLl999VXc+PHjc19++eWdVnP+hAkT3HPnzu32xRdf7DnzzDMrgl3fWTGmDIPB0Gy+/vprvvnmGyZPnkxqaioul4vKIE7Uu3fvDvnpp5/CCwoK6iU17dGjR21sbGyzlhLfeuutrgB33313vdRP3s/z5s0LXh22E2MUs8FgaDaLFy8GdP6XUaNGERERQVRUFP379+eNN+pn0J05c2bykCFDjnzzzTfjWvu8zMzMqOTkZFdGRka9pKgZGRmupKQk188//7yfCni1L8aUYTDsR9YdfkTTQu3EEetbXgFqw4YNAEyYMIF+/foxb948nE4nTz75JFdddRXTpk0LGThwYJv1cc+ePY6+ffsGLN/WrVs3V25ubsOihAcBRjEbDIZmU2Yl44iJiWHp0qWEWintxowZQ58+fXjmmWcc9957L3a7nVmzZmX7VsZuDdXV1bbQ0NCAScDCwsI8VVVVB+Wv/oNyUAaDYf8QEaGrc19++eV7lTJAfHw8o0ePpqCgQDIzM9ssPjA8PNzjdDoDenrU1NTYIiIiDsqwFzNjPgCsWrUqX0S2NSGWiE6+dLByUI/viy++OMrpdGK32+vXLHm/4yYfzMryL/LTOG63OyQ8PNwGhNTW1jqzsrLqjdVmszkAh/9i376QlJTkys3NDZhpOjc315GcnNxBCnK1LUYxHwCUUklNyYjISqXUcQeiP+3BwT6+zMzMrXa7PWngwIEtN9x2ErKyso4YOnRo3vvvv9+rtLS0cODAgbt8zxcWFvYGuqamptYGuUWLGTx4cMVHH33UddOmTQ7fBcBNmzY59uzZ4zjzzDOLG7u+s2JMGQaDodmMGzeuOCoqyrNo0aKEkpKSvfpj27Ztji+++CLusMMOqxk4cGANBHeXawmXX355IcCMGTO6+bZ7P1999dWFga7r7JgZs8FgaDZJSUnuadOm7bjrrrsOO+6444644oor8p1Op7z++utJLpdLZs2atd0rO3PmzOTZs2enPvXUU1snTpxY4G3fuHFj6Ny5cxMA1q1bFw7w6aefxu3cuTMUYPz48QX9+/d3Alx22WUlL730UsncuXO7lZaW2r2RfwsXLkw8//zzC0eOHFl+YL+BA4NRzB2Hl9q7A/uZg318JCYm7mnvPuxPvOObNGlSflJSUu2sWbNSZsyYkWaz2Tj66KPLX3/99d/OOuusJqPwNm7cGDZz5sw037YlS5bELVmyJA7g9NNPL/cqZoBPPvlk85QpU1IXLVqU8OGHHyYkJye7Jk2alP3II4/k+N/7YEGUMuXoDIZ9JTMzc+vgwYMP2sVNQ9uTmZmZOHjw4F6Bzhkbs8FgMHQwjGI2GAyGDoaxMbcjItIDmA2cCQi6PuHtSqntjV7YwbDKc12OrsGYjC7l9QHwmFKqzEcuHl0rcQwQgS6ce4dS6pcD3ul9xCrQOxJd1uxeb7vL5bJv3749vbS0NM7j8dgiIyMrevbsuSMqKipgWHFHo7CwsEtOTk5KdXV1JEBoaGh1enr6zri4uDLo/OPrLJgZczshIpHAv4HDgWuAq4B+wFIR6WyJWSYBbnQNxLOBF4A/AV+IiA1ARAT42Dp/K3AR4ECPN709Ot1aRORyYLB/u1KKX3/9NaOsrKxLenr6jt69e29WSsnGjRv719TUdPicDjk5OYlbtmzpGxkZWdm7d+/NvXv33hwXF1fk8Xhs0PnH15kwM+b2YwLQB/idUmoTgIisBn4FbgJmtWPfWsoopZSvR8IyESkE5gHD0C+g0cCpwAil1FIAEfke2AJMBiYe0B63EmvWPxu4A3jL91xhYWFcZWVldEZGxkbvDDM2Nrbil19+OSo7Ozuld+/eO9qhy82iuro6dNeuXT1TU1N3pqWl5Xnb4+PjS73HnXl8nQ0zY24/RgPLvUoZQCm1BfgWOL/detUK/JSylx+sfXdrPxrI9ipl67oS9Cy6M413BpCllHrb/0RxcXGXkJAQl1dpAYSEhLhjYmKKS0tLW5368kCQl5eXCKhu3boFdfnrzOPrbJgZc/txJPDPAO1rgIsPcF/2B7+39t4Q5SOBQMkZ1gBXi0i0UqpDBwuIyFDgagKYMQBPVVVVRHh4eANba0RERFVxcXFCbW2tLSQkpEMm3amoqIgOCwurzs/P75qbm5vqdDrDQkNDa5KSknJTU1P3AFRXV3fa8XU0mnJTNjPm9qMrUBSgvRCIP8B9aVNEpDvwEPClUmql1dzYeKGDj1lEQoEXgSeUUhsCnC92u90hdru9QWklb1ttbW2bJfdpa1wul8PpdIZnZ2enJycn52RkZGyMjo4u3bVrV8/s7Oxk0EmMOuv4OhpOp9MhIoH+PwBmxmxoY0QkGv1LoBa4rp2705ZMRnuSPBropFIq0+12H3lgu9SmiMfjsfXq1WtLYmJiMUBcXFyZ0+kMy8vLS01NTc1r6gaG5lNcXBzj8XjeCXbezJjbjyICzxKDzSw7PCISgbYZ9wFGKqV2+pxubLze8x0SEekJTAXuA8JEJE5EvDbVMBGJKywsfLygoMDjdDod/j9T3W63HbQ99oB2vAV405XGxcWV+rbHxsaW1NbWhjidTofdbq/1jsWXzjC+joBSipqaGkdubm7X3NzcYrfbHTRNgZkxtx9r0HZXfwYAaw9wX/YZEXEA76N9mc8M4Ju8BjgrwKUDgO0d3L7cBwgH3ghwbhIwacSIEcecf/75X19wwQW/r62tTUD7pQNQVFQU73Q63WvWrOka4PoOQXFxsaqqqiIrKytRRPbaicvLy6PLyspYs2ZN17KyMmpqaqJqamoSfa/tDOPrKIhIkcfjecftdr907LHHbg0qqJQyWztswO3on/t9fNp6AS7gL+3dvxaOxQYsBKqAM4LIjAEU8HuftligAHimvcfQxPji0G5//psCFljH0Z18jOdafR/r1/4vYEdn/zfsbJtJYtROWEEkmWhldi/6D/5hIAYYpDr2DLIeIvICcDPa/vqJ3+mdSqmdVqDJN0AP4C606eIeYBAwWCnV6XxgRUThE/nXmcdoBQB9hfY4mQr8hvYOGg9cp5R6vTOPr9PR3m+GQ3kDegKLgFKgDPgH0Ku9+9WKcWxFv1gCbdN85LoCr6I9MSqxFEF7938fxq2AR/zaOu0Y0bPf54BcwAmsBsYdLOPrTJuZMRsMBkMHw3hlGAwGQwfDKGaDwWDoYBjFbDAYDB0Mo5gNBoOhg2EUs8FgMHQwjGI2GAyGDoZRzIZ6iMhWEVEiMqy9+7I/EZFe1ji3tndfDAZ/jGI2NImITLOU2LT27ktzEZH/HAovGMPBiUliZDhU2QUcgc5NYjB0KIxiNhySKKVcwPr27ofBEAhjyjA0ipWo5wHr4wOWeUAFMm2ISJSITBaRH0SkVESqRGSNZQqJDnDvvSYSETlMRF4TkZ0iUisif7dkHCJylYi8LSIbRKRMRCpFZK2IzBCRrn73HGb12Vvaaqlfn4dZco3amK3+PC8iv4lIjYgUichSERkXRN53LN1E5EVrLDUiskVEHheR8ADX2UXkZhH5TkRKRMQpIrki8qOIPCkiSY388xgOUsyM2dAU84Cj0VnHMoGffc7tPRaRdHSKyAHAHuB7oBo4Hq3YLxCRYUqpQAnx+wE/WfLfov8ui61z3YD56Exm661nxqLzPk8GxorIiUqpfEs+x+rz2da1/7La8DnfKCJyEvAZOt3nFuBDdPKeYcAwETkbuEYFTjTTA1iFzsf8ndXXocDd1ncz2k/+FeAadJbBb4B8IBHoC9wJvIf+Pg2HEu2dRclsHWujLlPcMJ+2afhlivO7xquEFPAMEOFzLgKds1gBr/td572vAl4DQgPcOwYYBTj82iPQWc4U8EKA6/7jPw6/872s81v92sOB7da52YDd59xAdOY1BdzUyFhe9h0L2pZdZp071af9MKttO9AtQB+PBpLb+2/CbAd+M6YMQ1twNnAysBy4TSm1t5KydXwzkAdcISKByksVABOVUk7/E0qpMqXUx0rbhH3bq4A/o4sNXNRmI9E5iHugX1CTlVJ7yyUppbKoM+tMCnL9DvzGopRah345AZzhI5ts7X9USuX630gp9bNSytTaOwQxpgxDW/BHa79IKdWgfL1SqkJEVlpyxwNL/ES+VEqVNfYAETkGrdR6AVHUlW5yAkkiEq8Cm0laitc2/Zb/y8DideB5IENEuiuldvmd/7fvi8kH70Jjml9bGXCuiPwVeFMpta31XTccLBjFbGgL+lj7mSIyswnZQItZQZWRtWj4Jg1ts/7E0jYFXbtb+y2BTiqlqkUk25Lrjna782V7kPt6i5zuXQBUSpWJyPVok8yjwKMisgttn/8UeEcpVd2qURg6NUYxG9oCb+XkZWgTQGMEUsKBZphepqOV8lpgCrASyPfOZi0lmYpP8dM2orUVJBr8Ymj0IUq9LyJfAucDpwOnAmOtbZqInKZMyaZDDqOYDW2BV3G8p5R6ro3vfbG1v9Sy8e7FqpuY0sbP886A+wQ6abm8pfnJ7hNKqWK0J8k86xl90QuIw4EZQEAXPcPBi1n8MzQH70JWsBf5Z9b+4iDn9wWvn3KgWeM4gs+Um+pzMJZZ+8tFJNC111jP3BTAvtwmKKU2o00boN0UDYcYRjEbmoNXAR0R5Pw/0L67vxeROf5BHwAikiIiE1rxbO+i2S1+9zsObeYIRlN9DsZ76JdAb2C6VRna+8wBwIPWxydaeN8GiMgxInKpiEQEOD3K2pvFwEMQY8owNId/oSsiXygiXwObATfwkVLqI6WUR0TGAIuBm4BxIpKJVnDhQH90cEUe+id6S3gIrSwfE5FLgXVoU8JQ4B20TfawANd9CFyLXpA803o2wEyl1IZgD7MW9y5B/wqYhA6M+QE9cx8OONCuby+1cByBOMwaQ6WI/Ij+vkKBY9CmlDLg/jZ4jqGTYWbMhiZRSuUA56GDNgahf87fAAzxkdkJnID2Lf4JOBK9gHUyOqLvSeDCVjz7fbRCXIr2Lx6F9sC4Hbiqkes+Qs+y1wN/sPp7A3qhsKlnLkcHd8xBL2xeCJyI9pa4kuBRfy1lOXAP8DWQDoyx+lqJ/r6OUkqtbIPnGDoZ0jZ/XwaDwWBoK8yM2WAwGDoYRjEbDAZDB8MoZoPBYOhgGMVsMBgMHQyjmA0Gg6GDYRSzwWAwdDCMYjYYDIYOhlHMBoPB0MEwitlgMBg6GP8P5nz4jpJXy+IAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAWYAAAEYCAYAAABvDlynAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvhp/UCwAAIABJREFUeJzsnXl4VEX2sN+TfSMkhJAAIQQMqOxg3EBF3BV0QBEX3McFPxccR0cRlYCo6DgOKMwo7iMCgtsIKLijDvBTCIIsoiiLgbCTANnTfb4/6na60+nsYALU+zz3udVV51bXzXJu3VOnzhFVxWKxWCxNh6DGHoDFYrFYKmIVs8VisTQxrGK2WCyWJoZVzBaLxdLEsIrZYrFYmhhWMVssFksTwypmi8ViaWJYxWyxWCxNDKuYLRZARDqLyDgRWSIiO0Vkv4j8ICKjRSS6scdnOboQu/PPYgERmQDcAXwILAFKgQHAMGAlcIqqFjbeCC1HE1YxWyyAiGQAv6hqnl/9eGA0cJeqTm6UwVmOOqwpw9KkEJFYx3ywUkTyRGSfiKwRkSlO+wsioiLSJsC1x4pIiYg851P3jCOfKiITRGSDiBSKyDIROc0jp6pL/ZWyw9vOudvBvleLpSpCGnsAFosHEQkHvgHaA68Ba4AooDvQyRFbDNwGnAR84NfFP4F9wBifut5AHvCx098zQCJwH/CuiKSoamk1w0pxztvrd1cWS92xitnSlLgE6AGcr6qfVCGzxDlXUMwiMhC4ELhDVff6yPcCmgN3q+p/fORDMCaKNOCXQF8kIsHAI0AZML0e92Ox1AtryrA0JeKd80kiUtXf5s/AHoxiBkBEQoFngVXAiz717YEWwDxfpexQ7JyrW9CbCJwKPKqq62p7ExZLQ7GK2dKUeAdYATwGbBWRl0RkkK+SVrNavQTIEBFxqkcCnYF7VNXl019v5zwzwHd1A/YDWwINREQeA+4Epqrqkw24J4ulzljFbGkyqOoe4ATgAsyi27nAHOBbEQnzEV2CMU8cKyKtMOaGD1T1c78ue/nI+3MCsFwDuCWJSCbwMMbOPaLeN2Sx1BOrmC1NClV1qeoCVR0JHANMw5gTevqILXbOJwFPAOHAXwN051n4+9W3UkTinL6z/C9wlPIY4A3g5kCK22I51NjFP0uTQEQSgV2+ilBVXSLiApSKJofvADdwM9AP+Luq/hag295AVgDl2sc5V1DMIvIoRim/Cdykqu4G3JLFUm+sYrY0FZ4BThOR/wLrMW9z5wODMIp3q0dQVfeJyBrgdGAb8Lh/ZyKSALTD64fsSyXFLCJ3AGOBzcBnwNVeEzYA21X103rfncVSB6xitjQVPgdaYrZAJ2I8L9YAg1X1vwHkv8Ms4I1S1f0B2j0Lf5XMFRj7cgHwk0/dic45FWPG8GchYBWz5Q/Bbsm2HHY47nE/4bjNWTuw5UjDzpgthyP3AR2A4VYpW45ErGK2HBaISAuMzbkHcD/wrKoGcoOzWA57rGK2HC6cj9kWvQMTE+PBxh2OxXLosDZmi8ViaWLYGfMfQMuWLTUtLa2xh2GxHHKWLVu2S1UTG3schztWMf8BpKWlsXTp0sYehsVyyBGRTY09hiMBuyXbYrFYmhhWMVssFksTwypmi8ViaWJYxWyxWCxNDKuYG5F5v83jvHfOo8cb3TnvnfOY99u8xh6SxWJpAlivjEZi3m/zyFyUSVFZIeGlcKBgK5mLMgEY2HFg4w7OYrE0KlYxNxKTsiYRmVvI61NcBCnsjYbb7i5iUtYkq5gtlqMca8poJLbl51AUBkHOxsvIEm+9xWI5urGKuZFIjm5NkU8Wu4hSEFWSo1s33qAsFkuTwCrmRmJkn5GEh0RSFOqtiy0LZ2SfkY03KIvF0iSwNuZGwmNHLgy7j4hSU3dF7FBrX7ZYLI0/YxaRoSLyrohsEpFCEVknIk+KSLMAsqeIyHwRyRWRfBH5UUSu9JOJEJG/i0iO099iETkjQF9BIjJKRDaKSJGIrBCRy6oY4y0i8pOIFDvjOygp7Qd2HEipjzmjfUHywejWYrEc5jS6YsZko3ABDwEXAP8Gbgc+FZHy8YnIQOBrTPLNq4E/AS8BEX79vQLcAjyKSeSZAywQkV5+co8BmcBk4EJgCTBbRC7yFRKRW4AXgXed8c0G/iUitzfkpj2UhHoTfubv2X4wurRYLIc5TcGUcbGq7vT5vFBE9mASYp4JfOHMnl8D/qWq9/jIfubbkYj0xCjtm1T1NaduIbAaGAdc4tS1wjwQJqjqM87lX4pIOjAB+MiRC8FkYH5TVUf7yLUBHhORl1W1tCE3XxImgHHNKN63qyFdWSyWI4RGnzH7KWUP3zvnts75ckzm5H/U0N0lQCk+KetVtQyYCZwvIuFO9flAGDDN7/ppQHcR6eB8PtX5Xn+5N4EE4LQaxlMjpSHeGXPZgb0N7c5isRwBNLpiroL+znmtcz4NkxG5u2NXLhOR30VkjIgE+1zXFdigqgV+/a3GKOJ0H7liYH0AOYAuPnIAq2qQqzelod7ha9G+hnZnsViOAJqcYhaRthizw2eq6oku3waIwuR8ex04B2PqeAR4xufyFkCgaecen3bPOTdAhuVAcgTo018u0H3cKiJLRWTpzp2BXgoMZT6KWYryq5SzWCxHD01KMYtIDPBfoAy40acpCLPIN05V/6GqX6nqw5jFvztEpPkfP9rqUdWpqpqhqhmJiVVn2ikL8ToyB5UW/hFDs1gsTZwmo5hFJBKYA3QEzlfVbJ/m3c75U7/LPgFC8Zoc9gLxAbr3zGz3+MjFiYjUQo4AffrL1RuN9PrLhbuLG9qdxWI5AmgSillEQoF3gAzgIlX90U9kdeWrKuD2kesgIlF+7V2AErw25dVAOHBMADmANX7f27UGuXoT1szr7RdaVtLQ7iwWyxFAoytmx1f5LeAsYLCqLgkg9oFzPt+v/gKgCO/i3BzMDPpyn/5DgCuAT1TVMyWdj/HeGO7X3zXAKlXd4HxeDOyqQm4P8L+a7q8mJNL7DAkqKWtodxaL5QigKfgxT8Eo0seBfBE5xactW1WzVXWViLwOjHMUeRZmAfBm4DFVPQCgqstF5G1gojML34DZrNIBH+WqqjtE5FlglIjsd/q7AvNwuMRHrlREHsFsKNmC8Zs+C7gJuEtVGzzFDY6OKS+HlLga2p3FYjkCaAqK+ULnPNo5fBmL2Z0HcBuwBbgLSAI2Aveq6iS/a27EKPnxQBywArhAVbP85EYDB4CRQDKwDhimqnN9hVT1BRFR4K/A/cBm4E5V/VddbzQQITHedcuQEnc1khaL5Wih0RWzqqbVUq4EeNg5qpMrBO51jurkXBjlPb4W3/0iZlv2QacsJKG8HFLi771nsViORhrdxny0o2GtysuhpVYxWywWq5gbndiW3ohy4dYpw2KxYBVzo9OyTdvyslXMFosFrGJudNp26FBejrCK2WKxYBVzo9OyVSJlzm8hxA27tu1o3AFZLJZGxyrmRiYkNIRinywm2Rs2NtpYLBZL08Aq5iZAsU9C1l1bf2+8gVgsliZBg/2YnZ14NwE9gU3Ai6q6v6H9Hk34zpjzduY03kAsFkuToNYzZhF5UEQKRORMv6Z5mM0XdwBPAYtFJPrgDfHIp9Qn719BbtWxmy0Wy9FBXUwZ5wP7gIWeChE5z6nfgtlB9x1wPGYGbaklvglZS/c1OJKoxWI5zKmLYk4H1vhl/bgMk0n0SlV9FBPgZy8mIWqtEJGhIvKuiGwSkUIRWSciTzoJWD0yaSKiVRxxfv1FiMjfRSTH6W+xiJwR4HuDRGSUiGwUkSIRWSEil1UxxltE5CcRKXbGN6K291cbysK8v4aIoLyD2bXFYjkMqYtibgn4G0BPA7ap6iIoj1OxCEirQ7/3AS7gIUwYz39jIsJ96tivfXkSkyDV9/C3Z78C3AI8CgxyxrxARHr5yT2GCZA0GRNIaQkwW0Qu8hUSkVswppp3nfHNxkSbu70O91gt7ghveqmQUmuet1iOduqy+OcGym3HTjqn4zAKy5c8TFS32nKxX6bshSKyB5PT70zgC5+236qI1+wZU0/MbP0mVX3NqVuICXg/Diekp4i0wjwQJqiqJ2fglyKSDkwAPnLkQjCR6t5U1dE+cm2Ax0TkZVUtrcO9BsQVFoLJDQvuApv3z2I52qnLjHkDcLLPLHYQIMC3fnKJmODytcJPKXv43jm3DdBWHZdgAuC/7dN/GTATOF9Ewp3q8zFZs6f5XT8Nk4nbsx3vVMz9+Mu9CSRg3hgajDvcx1+uqOhgdGmxWA5j6qKYP8TEQX5fRO4G/o4xQfzXI+Dk0OuNUeINob9zXutX/6SIlIlInoh8KCLd/dq7AhtUtcCvfjVGEaf7yBXjTTXlKwfe1FGelFKrapBrEBoRXl6WIpv3z2I52qmLYn4KoygvBiZigss/o6qbfGROw8ww/WfRtUZE2mLMDp+p6lKnuhhj570NGIAxQ3QHFonI8T6Xt8CbQNWXPT7tnnOu30JmVXIE6NNfLtB93CoiS0Vk6c6d1bvAFWlkedld0GDLiMViOcyptY1ZVfNEJAMYipk5f6+qC/3EEoBJGNNBnRGRGMwMvAyTicTz3TmAryfENyIyHzNzHY3JwdekUNWpwFSAjIyMagMtl4V43b5teimLxVKnnX+O18Wb1bR/gDdxap0QkUhMMtWOQH9Vza5hLL+LyLfAiT7Ve4H2AcQ9M9s9PnJxIiJ+s+ZAcgDxVPRI8ZdrEBIRW14OLbOK2WI52ql3rAwRCROR1iJS5et8HfoKBd4BMoCLVPXHOlzuq1hXAx1EJMpPpgtQgtemvBoIB44JIAewxkcOvLbmquQaRHC014nFZjGxWCx1Vswicp2IfA/kA9nAMz5tQ0Rkuo9XQ236CwLewmxOGVydO5zfdakYm/Z3PtVzgFBM1m2PXAgmA/YnqupZWZuP8d4YTkWuAVapqmfxcjHGwySQ3B7gf7UZa02Ex3qfbVYxWyyWOpkyROR14FqMm9wBIMZPZB1wJbAc47VRG6ZgFOnjQL6InOLTlq2q2SLyD8xDZDGwEzgWGIXxrX7cI6yqy0XkbWCiMwvfgNms0gEf5aqqO0TkWWCUiOwHsjDK+ywcX2dHrlREHsFsKNkCfObI3ATc5SSIbTDR8Unl5TCbkNViOeqptWIWkeuB64AfgJsxyreCQVRV14jI75iddLVVzBc659HO4ctYzO681RgFewPmYbAbs/FkrKqu87vmRoyyHo/Z6LICuEBVs/zkRmMeLiMxHibrgGGqOtfvnl4QEQX+CtwPbAbuVNV/1fL+aqR5Upvycrh1yrBYjnrqMmO+BbP9+WJV3QJg3JYr8SN18O9V1bRayLwKvFrL/gqBe52jOjkXRnmPr0WfL2Lc9Q4Jyakdyg3lNu+fxWKpi2LuDizxKOVqyMXMQC21pF2HNDY75fASKCstIyS0waGyLX8weXl57Nq1i5KSo/fp+umnn3ZfsWLFxsYeR1NFRPa63e6PXS7X1BNOOGFjVXJ1+e8Pxbz610QrzMKapZZEN4uiONSYMYKALRs30b6Tv8OIpSlTVFTE9u3bSUlJITIysqq3ySMel8tV1q1bt1qHZDiaUFVKSkpCc3Nzr9y+ffsFy5Ytu7Qq5VwXr4zNQLfqBEQkGONa9msd+rUART7hMrZu2lS1oKVJsnPnThITE4mKijpqlbKlekSE8PDw0qSkpD1JSUlxwcHBt1YlWxfFvABIF5HqdtndBrTGZDWx1IESn/RS7qJq99ZYmiBFRUXExPg7KVksgYmLi9sfFBR0YVXtdVHMf8cs/r0qIk+ISB+nPkJEjheRR4FnMR4Tz9d7xEcpvoq5KG9b4w3EUi/KysoICbHrApbaERYWVqqq8VW111oxO1ukh2DszA9gQnMqxv93FcatrQgYqqo7GjDmoxLfvH+FNu/fYYk1YVhqS01/K3Xa+aeqX2Jc4Z7B+BYXYrY6/4qZJXcLENjIUgtKfdJLle636aUslqOZOr97qeo2zIz5gYM/nKMXV1gQnv06ZQesYrZYjmbqHcTIcnApDvbm/cvbURuvRIvFUhPPPfdcgoicMHfu3PLkznPnzm0mIic899xzCY05tuqwirmJUBri9ZcLKi5sxJFYLNXz1VdfISIVjoiICDp27MhDDz0UlpWVFdHYYzzcqdKUISJfVNVWC1RVz66NoIgMBa7ChPxshfGXfg94QlUDpowWkRcwrnlvqeo1fm0RmAzY12BiZfwAPKCqX/vJBWHMMbfhjZUxTlX9k8t6MmX/FRMMaSPwT1V9oTb3V1tcoeF4En4Hldr0Upamz1VXXcVFF5mk8oWFhaxcuZKXXnop5Isvvjg+KytrdefOnZvkFsgLL7xwf35+flZYWFiTjRhWnY35zCrqPTfjv6zoW1+XG74Po4wfwoQR7Y3x8BggIn1V1e0rLCL9MEp3XxX9vQIMxAQc+g24A1ggIqeq6g8+co853z0aWIaJijdbRAap6kc+33cLJk7Gk5jocmdjos2Jqv67DvdZLa4wb96/kNIm+fdssVSgT58+XHNNxW0NUVFRJU8//XTYjBkz4saMGdMkvbOCg4OJiopqskoZqjdlDAhwTMIo3izgLxj3uSFOOctpm4QJjVlbLlbVYar6lqouVNWJwN3Ayfg9HJxQni9iosdVyu0nIj2Bq4G/qOpLqvo5MAyj+Mf5yLXCKOUJqvqMqn6pqrcBXwITfORCnO96U1VHO3IPA68DjznjOSi4w7yx/UNKyw5WtxbLH0piYqIC+M5GJ0yYkNivX79OrVq16hEaGtonMTGxx5/+9KcO69atC/O/fubMmc1PPPHEY+Pj43tGRET0ad26dffzzjvvmJUrV4b7ym3atCl0+PDhqa1bt+4eGhrap1WrVj2uuuqq9lu2bKnRoSGQjdm3btKkSQnp6eldw8LC+rRp06b7ww8/nBSon6+//jrq3HPPPSY+Pr5nWFhYn7S0tG4PPPBAcmlpwyNSVHkT/m5vInIGcCdwv6r+I8Alk0TkL8DT1CG9lKoGctr93jm39au/HwjGuOvdFuC6SzBxOt726b9MRGYCD4pIuBMs/3xM1uxpftdPw2yg6eAEyz8Vk1zWX+5NTHjR0zDKvMHsjvb+Mgso5vSZp5NXnEtsWHNEpMpybnEuQRKEW920jm7NyD4jGdhx4MEYksVSLQUFBezaZcJiFBYWsmrVKp5//vmwuLi4suHDh5dPnCZPnpzcu3fvA7fccsuOFi1alK1atSpy5syZLRcvXtxs5cqVq5OTk10A8+bNixk+fHh6enp64d13370tLi7OtXXr1tCvvvoqdu3atRE9evQoBvjll1/C+vXrd1xpaalcddVVu4455pji9evXh7/55putFi1a1CwrK2ttQkJCvXK0vfLKK4m7du0KHT58+K64uLiyt99+O+Hxxx9PSUlJKR0xYkR5KrmZM2c2v+66645JTU0tHjFixPYWLVqULVmyJOaZZ55pu3LlyqiPP/74t4b8bOviLvcwsKYKpQyAqv5TRG7AmAca4s/c3zmv9VSISLozhoFOAPtA13UFNqhqgV/9aowiTnfKXTGZt9cHkAPjq70Bb0qpVdXINVgxz/ttHuuivNuwO21Vrnh/t/PJN61gVWXP32A2m995kEXHfsxJd44hJDGxoUOzNJCmvOmkcpL4ujFmzBjGjBlToa5jx4588cUX61JTU8tf+9asWbM6Nja2gkly8ODBuYMHD+48efLkluPHj98O8P7778e53W6++OKLn9u2bev72uibb5MRI0a0Kysrk6VLl6455phjymc0V1111d6zzjrr+Mcffzzp2Wef3Vqfe8rJyQlbu3btao9iv+uuu3anpqZ2f+GFF1p5FHNBQYHceeedaT169MhfvHjxutDQ8hfnXWPHji3IzMxsN3fu3GaDBg0KuEZWG+qimDOAj2qUMvGY6z1lE5G2GLPDZ6q61Kfp38B7ziaXqmhBABMHXi3Wwuecq5X/MgPJEaBPf7lKiMitwK0Aqamp1QwZJmVNIi7cO5SW++DsFfX9pymDHz5n+4EI2v7jmZrFLZZ6cuutt3L55SaLW1FREWvWrOGpp56Siy++uNMXX3yxzrP451HKLpeL3Nzc4JKSEjnppJMKY2JiXN9//30MsB2gefPmLoBp06bF33vvvTt9FF45u3fvDv7qq6/ihg4duisqKkpzcnLKdVinTp1K2rVrV/Tll1/GAvVSzFdcccVu39l2s2bN3L17985fvnx5eSr7Dz74IHb37t0hjzzyyK5du3ZV0KGDBw/Oy8zMbDd//vzYP0oxhxI4A7U/7evYbzkiEgP8FyjDmAo89ddgsmEfW59+GwNVnQpMBcjIyKhWy27Lz2FPMuyPgGZFB+f7C5b7J2yxWA4unTp14pxzzin/PGjQINq2bVt0zTXXRNx7770pc+fO/Q3gww8/bDZ+/Pg2K1eujC4uLq7wCpGXl1fuwH///ffv+Pjjj+MefPDB1MceeyzlhBNO2H/uuefuu+mmm/a0adOmDGDlypXhbrebWbNmtZw1a1bLQONKSUmpt1tTx44dK10bHx9flpubW67T1qxZEwFwzz33pN1zzz0B+9mxY0eDAqfU5eKVQF8RucjXa8EXEbkQ6IvJzVcnRCQSk0y1I9Dfic3hUdbPAk8BxSLiSSkdBIQ6n/NVtRQzsw308PDMbD0z3b1AnONZoTXIAcRT8XXKX65BJEe3Jocc/npLMD1/U4LdNV8TCAFume8mSKEsZxvu4mKCwsNrvM5y6GioueBwo2fPnu6YmBjXokWLmgEsXLgw6tJLL+3crl27otGjR2d37NixOCoqSkVEb7zxxo5ut7tcUScnJ7tWrly5dv78+c0WLFgQu2jRopgxY8a0e/rpp9u89957v5xzzjn5qioAf/rTn/bccMMNAeM+R0VF1fM/CIKDg2v8hXnG8Mgjj2T36dPH32wKQLt27Rq0AlgXxfx3jH/x+yIyDZPZ2pNNOg2T7PRa53Od3qEd74Z3MOaSc1X1R5/mlpgFuCecw5d2GK+LIZgFx9XAEBGJ8rMzd8HE9PDYlFcD4cAxVLQze1JirfGRA2NrzqlGrkGM7DOSzEWZ5MYUsbBHw2ySQxYprfIUVCnNzib8GBtw3/LH4nK5pLS0NAjgP//5T4LL5eLjjz/+5bjjjiv3A923b1/Qvn37KumfkJAQBg0atN9jBvi///u/yH79+h0/fvz41uecc876Ll26FIkIpaWlMnjw4HqbChpC586diwCio6Pdh2oMdYku9wHwoHPNDcCnGKW2HuPfexPGY2K0I1srnI0eb2Fc7Aar6hI/kW0Edt3b7nzvAOBbR3YOxuRyuU//IZgIeJ84HhkA8zHeG+WZsx2uAVY5HhlgZv67qpDbA/yvtvdZHQM7DiSzbyato1sjQPOw5sSFxyFAbGhzyvbHgYIrPxZ3WRQohLtDiXO5QLWCQ3lpa+8u05JNm/2/ymI5pPzvf/8LKiwsDOratWs+eGegbnfFSezo0aNb+9f52os99OzZsygiIkI9poTk5GRX//798xYsWBD3+eefR/vLu91utm7dekjjrw4ZMmRfixYtyiZNmpS8ffv2YP/2AwcOyN69exu0q7pON6CqT4vIJ8BdwBlAitO0BeOFMSVANuqamIJRpI8D+SJyik9btmPS+Mr/IhEpAraranmbqi4XkbeBic4sfAMmu3YHfJSrqu4QkWeBUSKyH+ODfQXm4XCJj1ypiDyC2VCyBfMgOAvzELpLVQ/aTpCBHQdW6ebWsiXs3g1BUcW0u+szADLCf+I1Ma7Z01O78mSweXAXJDeHn8wbXslmmwnFcujIyspi2jTjSVpcXMzq1at54YUXIkJCQnTs2LFbAYYOHbr3lVdeSRo4cGCn66+/fldYWJj7888/j/3pp5+i4uLiKjjsX3fdde1zcnLCBgwYsK99+/bFhYWFQe+9916L/Pz8oKuuusrjpsRLL7206YwzzjjuggsuOPbSSy/d3atXrwK32y2//fZb+IIFC+KGDRu2u75eGbUhNjbWPXXq1A3Dhw9PP+6447pdeeWVu9LT04tzc3OD161bFzF//vz46dOn//pHLf4B4Oye+3N9vzAAnij+o53Dl7GYXYB14UaMkh+P2ZK9ArggwANjNCa29Ei8W7KHqepcXyFVfUFEFLMl+37MZpU7VfVfdRxXvUlPN4rZXRBGRHAwRS4XPxUnghORIHXfTog3H7Kbl9LJua50s50xWw4dM2bMYMaMGQAEBQWRkJDAKaec4hozZszP/fv3LwA477zz8l9//fVfJ0yY0Pqpp55qExER4e7Xr9/+r776at2ZZ55ZYTH/mmuu2f3GG2+0nDVrVsLevXtDoqOjXenp6UWvvfbarzfccEOuRy49Pb102bJlazMzM5MXLFgQ98EHHySEhYW5W7duXXLuuefmDh8+/KCs/VTHZZddti81NXXN+PHjW7/77rsJe/fuDYmNjXWlpqYW33bbbdtPPPHEgLbn2iJH2+JEY5CRkaFLly6tWbAKrrkG3nrLlE965Bu2l+xDcPNr9E0EuUrYHBLCwHZtADh7UzNum27WLKP79SP1lZcbPH5Lzaxdu5bjjz++sYfR6KxataqgW7dua2uWtKxYsaJlz5490wK11detrS3GlOHZmbcF+FpVt9RrhJZqSU/3lsNKooB9KEEciGxH7IFfaV1WRrAE4VI366K8IURK7IzZYjksqZNidlzTpmA8IfyN227HvnunquZWuthSb3wVc+neaOO8B+wIa0ssvxIKtAlrzu/Fe9ke5yO7ZQtaUoKEVQpJYLFYmjC1Xjl0/Iy/wERhE2AJMN05ljh1VwGfO7KWg4SvYs7L9gY7+l2Ty8upQeZHXhoquFo62tntpnTrIVsDsVgsh4i6uHTcA/TCuJB1V9V+qnqtc/QDumPcx3phosNZDhK+ijnnF6+H0E+l3lgY7VzetYL8pNjysjVnWCyHH3VRzMMwO+EGqmol475TdwmQi5lVWw4SCQnQvLkpH8jxKuYV+d7s56lF3kXgXQneGAPWl9liOfyoi2LuBHypqlVmCnVsy186spaDhIh31uw6EE5YkPm1rSryhgpI3e/dnZpmU41jAAAgAElEQVTd3OseamfMFsvhh835d5gwejTMnAlLlwrtW5pZc44m4A4ys+N2+71hrdfH5JeX7SYTi+Xwoy5eGeuBM0WkWTW5+GIxWUf84xxbGsiQId5yh9VR/LJjPy6CKYhqS8yBjaSUliEIivJTpNcpptSaMiyWw466zJhnY6KqfegEra+AU/c+xplr1sEZniUQaS29duadocaVPAxoHWYM0Tnx3oXAki1b0DKbqspiOZyoy4z5n5h4Ev2BtSKyBBOLQjGhOk/BBDH6EZh4kMdp8aF9go/LnCTTwSm3C45kK7kUhwmuFrEE79kHpaWUbttGWEpK4M4sFkuTo9aKWVULRGQAJpPIZUA/5ygXwYTuvD1AaqdqEZGhGB/oDKAVJh7Fe8ATHrOJiJyAiYHRHUjAeH9kAY+p6mK//uIxYUoHA5EYF7+/+IUTRUQiMNmyr8HE1fgBeEBVv/aTCwIewOQZ9MTVGKeq79blPg8GqtAM74z559JEzvC0lXh/7OujD3CsEzHgjtcv5af0cL+8gXnEhsWWl5Ojk22+QIuliVDX6HK7gWEikgqcTsUt2d+oan0NmvdhlPFDQDbQGxO8aICI9FVVN0ZxrsdkqM7BKPC/AAtF5DRV/Q5ATJK1OZgY0XdhXPxGAV+KSC9PAH6HVzBpsO4HfgPuABaIyKlOsCYPjzljHA0sw7gDzhaRQVUlDTgU9OsHP/wAxSFRpNxu6pbmxXNzEMyLjiKrLA9PDNCtccqxv5vyKcsO0HJrPq4gKA7dS3EouIKgYsasLczLepjoY1fQJ6kPIQkJRPbpgwRXimposVgOMfWKleEo4LcO4jgu9suWvVBE9gBvYBYTv1DVz4HPfS8SkfmYeMnXAt851ZdgZvJnefIDishijNnlbzibX0SkJ3A1cJOqvubULcQExx/n9IOItMIo5Qmq6kkA8KVjU59A7fIgHhTy86GgAJBItCwICXHzU2lLCIdJ8XGU+QRm3hYvmJcY6LtW6bu2NsGqioA32cKbACTccgut/nrvwb4Ni8VSA03CXc5PKXv43jm3DdDmIR+T7dp3desSYKtv0lbH93oO8Cc/uVLgbR+5MmAmcL6IeHIynY9ZW5vm993TgO4i0oE/iDPPdAoqFGW34J6Qd/gq/K8AbAupOLNd077h2Znz5sxpcB+WI4+ff/6ZRx99lFNOOYXExESaNWtGr169ePzxxykoqJ0V8/nnn0847bTTOiUlJfUIDw/vEx8f37NXr17HPffccwllVSxWT548OeH444/vEhER0SchIaHnFVdc0f5QB8VvLKq8KcdcUW8aYNbw0N85V9hl6Nh7g4HWmIwqAC/5iHQFVgXobzVwnYjEqOoBR25DAHv4aowiTnfKXTHK398F0JN2qgveFFuHlHHjIC0Nfv8dPv22J2M2P8S4iPu59swNJJfdR06o99e5LkX4+2VBHPe7d6Yc4oKIUggrhaAqJtARwRH0We9Gi4sp27aN0m3bCE1ODixsOSp59dVXmTJlCpdccgnDhw8nNDSUL7/8kocffpg33ngjIisrS2JiYqp9RcvKyoqKi4tz3XTTTTtatWpVduDAgaD58+c3HzlyZNq3334bM2vWrAoO+GPHjm2VmZnZ7sQTTzwwfvz4zdnZ2WFTp05NWrZsWUxWVtZaTybuI4XqnjYNUTZaQ9/V4oQVHQd8pqr+gYxnYRYfAXYAF6mqb+69FsDGAN16gmfHYwLkt6CikdVfroXPOdcvaWsgOf97uBW4FSA1tUHPuHJiY8GTlHfSpAjuucdssMxt14WRkTeT2TqFIpc3zfb3nYP4vnPt+48IjiCzbyaRmbMo+M5YhgpXrLSK2VKBoUOHMmrUKJp74gQAI0aMoFOnTjz++ONBzz33XMuHHnoo0FtwOa+99trv/nWPPPLIjjPPPDP9nXfeabl58+YtqampZWBSTk2YMKFtt27dChYtWrQuJMSolpNOOil/+PDh6U888USrCRMmbDu4d9m4VGfKKAQK6ni4MMtP9X6PdrJi/xdjnrgxgMjfgJMwynkVMFdEMur7fYcKVZ2qqhmqmpGYmFjzBXXkhBO85awsGJhxN5l9M4kOagkK7rJIwqSZN4egG0SV5mUu4kJiEISY0JjyPoIlmMy+mQzsOJDInj3L6wtXrDjoY7cc3mRkZFRQyh6uuOIKAFatWlUeXXL37t3By5cvjwiUzy8QKSkpJarK3r17y21zM2bMiCsqKgoaMWLEdo9SBrj66qvzUlJSimfPnp0QsLPDmCp/WKoaU1WbPyKSCDyMcScDY/utM0640DkYv+j+fh4UnnH9hvGg+F5E5mKU83jgAkdkL+URiyvQwqfdc25fjdweH7k4ERG/WbO/3B9Kr14mhoYqrFkDBSePYmAUhBaewK1vLgOgS1o8s0f0NRe8ewv86Oz7ueBuOGUEpe5S+k7vS5GrCJe6OCn5JAAie1nFbKk72dnm3zUpKancSPzWW2/FjRw5Mu0vf/lLTqA8fLt37w4uKSmRXbt2Bc+ZMyd29uzZLdu3b1/ctWtXT+Jkli5dGg3Qv3//Snqld+/e+XPnzm2Rl5cX1Lx58yPGnNGgxT8RiRaRMRj7652YmfK/qEcQIyd56jsYX+aL/H2OA+EkQ12JsQd78NiF/ekCbHbsyx65DiISFUCuBK9NeTUQDhwTQA5gDY1ATAwc62RMU4WffjLlXqneSPkrs/ModTl/qyknei/ONuuqoUGhdEno4pXftRKAyB49yuuKVq1CS0sPwR0cPWRmmodobY5bb618/a231v76zMzK1198cc0yDcXlcvHYY48RHBzMDTfcsLvmKwz9+/fv3KZNm549evTo9vDDD6dmZGTs/+ijj372nRlv27YtFCAtLa1S8uM2bdqUqiqbNm0K9W87nKmXYhaRUBG5G/gVeBSIwXgzHK+qd6rq9jr2F4RxvzsLGKyqS2p5XRRGkf/qU/0h0FZE+vvIxQIXO20e5gChmAzdHrkQzO7GT1TV88Sej/HeGE5FrgFWqeofsvAXiH/+E77+GvLyoE8fU9eqWQRt48ybZHGZm59ynLAmKT7Wni1es33PRO/seOVOo5hDEhMJbWucYbS4mKKffz6Ed2E5ErjnnntYvHgxt99+e2nPnj3LZ7t33333blVdVlXW6ueff37T+++///PkyZM3XHTRRXvLyspk9+7dFd7kCwsLgwAiIyMrLShGRES4AQ4cONAkPMwOFnVeoBORazHZq9tjZsjzgVGq2pB33ikYBfk4kC8ip/i0Zatqtoi8iDEbLMX4LrfHzNJbY/yYPXyI2ek3TUTux7vBRICnPUKqutxJhTXRma1vAG4HOuCjhFV1h4g8C4wSkf2Y3YZXYB4ilzTgnhvMBRcEru+dGseW3EIAlv++l+4pzSGpGwSHg6sY9m6EAzshJpHuid3Lr/MoZoDInj0o3WJSOBauWEFk10AvIRYLPPLII0yePJlbb72V2267rU6vVwMGDCj3irrjjjv23HHHHW3PO++8Y5cuXbrGY86IjIx0AxQWFlby9igqKgoCiImJOWLMGFC31FKDRGQFZuddGmZDxwBVvaiBShngQuc8GqNUfY+bnbb/w7jQTQUWAB4TSoaqfuPpyNklOAj4FGNWeR+zKDlAVf1Xgm8EXsPYqOcB7YALVDXLT260IzPS+e5+wDBVnduguz5E9E71mtiXb3YizYWEQZteXiFn1tyjpddssXr3asrcxjzouwBYZO3MDSIz05ibanNMnVr5+qlTa399IDPFnDk1y9T/3jIZP348N954Iy+88EKD+7v55pt3FxUVBU2dOrV8QS85ObkUYOPGjZWSV27dujVURGjfvv0RZW+rUTGLSF8R+RrjKdEd+Am4VFVPVdWFB2MQqpqmqlLFkenIvKqqfVU1QVUjVPUYVb06kC1aVfeo6k2q2kJVo1T17EAPD1UtVNV7VTXZ6fNkVf0qgJxLVcerantVDVfVHqr6zsG490NBbx878/LNPh6BAezMSdFJJEUlAVBYVsj6XGNar+CZ8YNVzJbKZGZmMnbsWK6//npefvllTDSEhlFQUCAAe/bsKX+bz8jIyAdYuHBhtL/88uXLo9PS0oqOpIU/qEYxi0hXEfkQ+AY4DRPD4s+YfH8f/EHjs9SCPXvgs8/AsTzQtU0sYcHmV7txdwF78p01E18784+zy4uJPot71310HafPPJ1+y66h1HFYKtm0ifNf6cvpM0+nxxs9OG3GaeXl8945j3m/zTuk92dpeowbN46xY8dy7bXX8uqrrxIUFFiVBHKXKy0tZdu2bQGDsEycODEJ4JRTTvEs0nPllVfmRkREuF988cVWvrsCp0+f3jw7Ozt86NChjeIZdSipzsa8AmOXLQCew9iBizCuYzV2rKpH3A+rKXLnnTBliin/+98wYgSEhwTTpU0sP/xuzBgvffMbnVrFEFmYUm4zInczrJjJvD2r+Klkt1muBwpdhRS6CiFE2JAEnZ0lm/7f5pKd4Pm9Vwx+9Ml3o4nptIxerXriS3CLBKJPORkJPaIWzI96pkyZwpgxY0hNTeWcc85h+vTp5W2bN28O/uWXX2KHDBmyDwK7y+Xl5QWnpaX1PPfcc/d27dq1MCkpqWzbtm0h8+bNi1+9enXUqaeeuv+2224r1x9t2rQp+9vf/rZ13LhxKf369et8+eWX79myZUvYiy++mNShQ4ei0aNH18nZ4HCgOsUchNnBF4XZ+vxgNbL+NGjnn6X2tPfxxP72Wxg4EOLijDnDo5j//ZXHaUVZEh5PsjiK9f3bmJTShrLQwL+qX9oInbeatZYhixVPUKTKFAMz2MqMSi0tbriBpAcfqPuNWZos339vzGCbN2/m+uuv928OP/HEE1t7FHMgYmJi3Nddd92OxYsXN/v2229j9+/fHxIVFeXq1KlT4RNPPLH53nvv3eXrLgcwduzY7QkJCWVTpkxJGj16dGp0dLRr4MCBeydOnJh9pJkxAKTyTmOnQaRBN6uqR5T7SkPIyMjQpUv9d5YfHL74As4+u2JdaCjc948dTN/yfYX6e0Le4Z6Q9yrU9Uhrh1bxBtTrVzcPzWrY33xwXBydFv0PqeJV90hh7dq1HH/88Y09jEZn1apVBd26dVtbs6RlxYoVLXv27JkWqK26nX9H9n/SEUKfPkYR++4BKS2FWc8l8vi0bizd6DU7bGIkN+8exglb3+L2kDksij6H5KCN5Gglv30AfugoTL2gYiCkqogMieTs9t4nxIEvv8K9fz+u3FyK1qwlspt1t7NYaos1NxzmxMXBpElms0lhIWzdCm43/LpeOLt9e4afXHHX+abdnej/dze3h8zh5v238OTgUsZ/+yBFgWa0InzWW/isd/Vj8AQ/auuT/WTL3/7Gvg9N2ND8RYusYrZY6oCdFR8B3H47/PyzCQfazyfZ1zffVJZtnxBNuxaRTCy7lIISF8nBfcls2Y/W0a29AY+CI70BjzQIQUx9eFx5WXziVF3X5bpKKami+/YtL+cvWnSwb9liOaKxM+YjjNNP9yrkb76Byy+vLHNaeiITvxsKwLfrd/HXi6dSQa3uy4FnjzPl4DB4YBOEVQwpMnbxWN752XHlDmCijj7Vq5gLly3DXVhIUGRkZUGLxVIJO2M+wjjDycyakABhlfZJGU7v1LK8/M0vuyoLxLaGRGchy1UCmyrPeE9tfWp5ecnWyqFNQpNaEd7JxJbS0lIKDtHip8VyJGIV8xHG6afD6tWwYwc880xgmb7HJHjcllmZnUteQYDdrMcM8JZ/+7JS88mtTy43Z6zavYq84rxKMhXMGf+z5gyLpbY0umIWkaEi8q6IbBKRQhFZJyJPikgzH5mzRWSaiPzqyPwqIv92EqX69xchIn8XkRxHdrGInBFALkhERonIRhEpEpEVInKZv5wje4uI/CQixc74Rhzcn8LBIyoKunSB6rzT4qLC6NHWBDp3Kyz+LcCsuaOPYv61smJuHt6crgldnT7cfL/t+0oy1s5ssdSPpmBjvg/YDDyE2fbdG8gEBohIXyco0QhMaNHxmCD5nTAR7s4XkR4+MZYBXgEGAvc7sncAC0TkVFX9wUfuMee7RwPLgCuB2SIySFXLM1+LyC3Ai8CTwGfA2cC/nMD5/z6oP4k/kNM7JbIi28xyv/llFxd0a11RIK0fBIWCuxR2rIb926FZEnz5JAwYBcCppVqeXPEvX/2FIAnCrW6zOChC0f5cXg2CEDcU//wzF73Ul/3NgskrziM5OpmRfUZWWjS0WCzVbDD5wwYgkuifJVtErgPeAM5W1S+qkDkDWAj8WVVfdep6Aj8AN6nqa05dCCbY/TpVvcSpawX8DkxQ1TE+fX4OJKpqD59rtwIfq+r1PnKvYkJ+tlbVGqNaHcoNJvVlyW+7uXKqsQ2HhQSRFBteoT0+Koy3gsfRbPv/mYqYJAiJgNxNEGdc8J4jl5fiK6cY8mXMW2V0ddLy7o2GEp/d2YIQHxFPVIh/rgIvwXFxJD00iihPwOkmit1gYrAbTGpPvTaY/FH4K1wHz3tx29rKOFyCCWr/tk//ZSIyE3hQRMKdAPjnYzJhT/Prcxrwqoh0cALgnwokBpB7ExMy9DSg8nt+E2D9euOV8c03MHmyMXH40ic1nqiwYApKXJSUufl9T2GF9t/3FPJ2bDo34yjmAz7hCHJNAuM5KW1qHMfKtCC6bja7B+MrJQZSYA+l1WTnKs3OJmfUQ3T8+KMjfvegxeKhXorZyRwSUUXz/trMImvAk32kuidvIJmuwAZVLfCTXY1RxOl4U08V400f5SsHJm3UBrwpqlZVI9cgxXwwQiUGZg1gZnCvvXYfsA74EfBmhW/e90qan3Y1JoFMRe4JeYebS96rVO/L9pCAAcIq8EVP4bzlkLC/DkP3o2TTJs6MjeXr/HqlkvxD+Pjjj8lvwuM7mGRkNLncx0cc1SpmERkHHAc8parLfJqmANdVcdk7mAwf9UJE2gLjgM9UNeD7v7MwOBGjlH1DkLagYugzD3t82j3nXK1sxwkkR4A+/eUCjfFW4FaA1NTUqsQOIV/jUczgcc8ow7wEmB9r3qKZ7F/+EUFhFf2LY08awsQ+Q5lYNpSSDUvZevyzdJxkNOtvI5uVl9P/7iKnigBIHvJihDv+XzAtKzttAFC6t5QNTwbOznVDfAuujjdB/6+Nb9GkFbPFcjCpLh7z8ZiFsSQ/pVwuUsUxVESOq89gRCQGE5C/DGMqCCQTAszAmDCuVNWyQHKNjapOVdUMVc1ITExshBHMD1AXgllH9eIu3EdZ3vYKR97/vYe6XQCEdTCzow25yoZcrVAeuTcXd3HNQY7cQcKO+MrH9uaw8pPtZJeWBjxe3bMHl/Ps7BcdTXpVjtkWyxFGddMdz6z3iSraVVUrvMuKyGmYqdpVmNRPtUZEIjEJUjsC/VU1O4BMEGZR8BxgoKqu9BPZi8kF6I9nZrvHRy7O8azQGuQA4oGcauTqzaFafFWFp582oUALC+Hzz019y5Z/Jifnz4TUYMQa8eYy5q/eBsBnrW5EdaJp+PJJVEeVl2nfg0lLniSnJJcgwI3Z1i1BQeQV5xLreGh4ygB5JWb6LEFCuxHt6HZ3N0SE3OLcSp4dS2fs5uR15md095B05gxt2yS9OY6mxb9169Yxbtw4srKy2Lp1K6WlpaSmpnLRRRcxaNCgWtnm3nrrrebvv/9+/LJly6K3bdsW1qxZM1d6enrRvffeu23o0KEBQ4ZOnjw5YcqUKUkbNmyIiI6Odp1zzjm5//znP7e0adOmSU7OGkJ1/55nAHnAJ7XtTFW/FZFNzrW1xkmG+g4m4/W5gdJFObyAeWAMVdXPA7SvBoaISJSfnbkLUILXprwaCAeOoaKduYtzXuMjB8bWnFONXJNDBB54wBxuN6SkQE4O7NoFixZ5dwhWxY390soV85055/Pk8myCRCD+OvhhCyJCn14jGRgfxcD258HEHrDfiarf71JI7gHv/hkue8XU+ZRv+fZBlkR5zSceRQ3GJ9q37qOMIE5eZ2bvp69ys7bdFuYvHU105+X0blVDdCWH4Pg4ok8+GanpaWSpFdnZ2eTk5DBkyBBSUlIICQnhxx9/ZOrUqbz55psRP/zwQ0jbtm2rVZYjR45Mi4mJcZ1//vm5xx57bNGePXuCp0+f3vLyyy/v9Le//W3LU089tc1XfuzYsa0yMzPbnXjiiQfGjx+/OTs7O2zq1KlJy5Yti8nKylobGxt7RMVkri4ecw7wo6qeF6DtNeA6/xmz0/Zf4CRVbe3fVsX3BAEzgYuBQVUoXETkH8BfgOtV9c0qZHpjsljfoKpvOHUhmFWv9ap6sVPXCuMz/biqjvW5/jOM6aa78zkU4y43V1Vv9JF7GRiCcZcLHDPTh6bgLnf77eDJlXnPPSYaXXWoKgOf+5Y1OVXGO6dZeAgf33M6KfFR8PUz8MVjtRrLWe3asLO2SlKVp15z0aGBOSpaXH8dSaNGNayTajiaZsxVMXv2bIYNG8bo0aOzx48fX+1v7MMPP2x2ySWXVFgS3r9/f1D37t27bNmyJWzr1q0rEhMTXQA5OTkhHTt27J6enl60fPnytZ4g+tOnT28+fPjw9AceeGDLhAkTtgX4miZNde5y1fkfxQM7qmj7BJNuKhB5QFwVbYGYAlwO/APIF5FTfI4UABF5ALgXk9H6Fz+ZYzwdqepyjKvcRBG5WUTOxij9DviYVlR1B/AsMEpE7hWRM0Xk38BZwCgfuVLgEeB6ERnvyI0DbgIerY1SbioMHuwtf/CBMXVUh4hwyxkdqpXZX1zGtCWbjUmjlkoZYFdwzd4cPgNh7kkNd5PbO/NtXHlVrEBaDgrtnXQ6e/fuLX/qBsr5B+CvlAGaNWvmPvfcc3PLyspk5cqV5V5fM2bMiCsqKgoaMWLEdt/MJldffXVeSkpK8ezZsxP8+zrcqW7aUgIEDAemqjMgQB4hQzRm8a62eNLQjXYOX8ZidgF6ZG5yDl/eAG7w+Xwj8Dhml2AcJnfhBaqa5XfdaOAAMBJIxviTDVPVub5CqvqCiCjwV8xuws3Anar6r1rfYRNgwAA49ljo3x+GDDGKuSZPvcG92rI3v5TlTooqD/sKS1n4s3Etf2dZNn8d9QChA0bBxm/h9YHQzdnZvurdiuWuQ2D1+ySX1ezN4cs3XYWYwiA6b/E+TSJCIhnQ7swary3IyqJs2za0uJi8OXNpcc3wWn+vpXqKioo4cOAARUVFrFmzhgceMCnELr744vInYKCcf9WxdevWMIC2bduWu9wuXbo0GqB///6V3HJ69+6dP3fu3BZ5eXlBR1KKqer+O3Zi/H7rSieqnmlXQlXTaiFzZh36K8TMru+tQc6FUd7ja9Hni5ht2YctYWGwdm3NytgXEeGm0yrPmstcbvo99QXb9xWz60Axn6/dbrZ0p51mBIa+as6r3q1Yvvx1yN/FyJ3LyGzZInBw/sAD4eMThY9PNB+DJIgnThtXITB/VeydMYNtY8cBkDtrFvHDrz6EvuOVSXuw6WYQ3zihYQuoL7/8MnfddVf557S0NB5//PHiCy644EA1l1XJ4sWLIxcsWBB3wgknHDjuuOPK30a3bdsW6vRf6Q21TZs2parKpk2bQnv06FFcn+9tilT3n/Ed0FVE0mrbmWNW6Opca2li+Oqj3bth/nzjrXGgjv9GIcFBDMtoV/55xne/exv7P1h9+YQbGJhfQOauPbR2USEIPxilC1QKzN8stJm3L4W+bbwBkqojdtAgxIkDXfzzzxSt9HfksdSXwYMH8+mnn/L+++/z6KOPEhcXR25uboWn3t13371bVZfVNFveunVryLBhw46JiIjQV199daNvW2FhYRBAZGRkJQNcRESEG+DAgQNH1LbQ6mbM72E8IJ4FLq1lf56dDNVvGbM0OitXwoWOgahLF1i2DCKq2ssZgGEZ7Zj85XpU4etfdpK9t8AsAg7wWWALVD5uEETGMzB/LwPzN0P3YXDZS6bNEyDJJ1CSL1fPu5ofd/2IGzdnvH1GuUtdXnEesWGx5WXfAEnBzZoRe8EF5L3/PgB7Z88msmfPuvyoLFWQkpJCSkoKYJT0ZZddRkZGRlhwcHDyk08+WevFuO3btwefddZZnXfu3Bk2a9asX/xnvpGRkW6AwsJCiYmJqaCci4qKgsBk3m7wDTUhqlPM72C8Gf4kItMxdtWAfrsi0gKziHcJxsXsnYM9UMuhY80amDULrqtqL2cA2rWI4rT0lnzzyy5U4eVvNnDFie0qyMRFhdK6ud8yRWgE9LwKljgm+h9nQb+RprxwAhx/sTn3vQvCYyoo6U5xnfhxl9eT0tfNzreck5/Dg988yNhFYwkPCScpZi+epcl9H31M/BVXImE+0ZSAkIQEghMSDrqZo6HmgsOJHj16cOyxx7pfe+21VrVVzNu3bw8eMGBA5w0bNkRMnz59faBFweTk5FKAjRs3hnXr1q2C0t66dWuoiNC+ffuGhoFoUlSXJVtFZCiwBDNz/pOILMDs5/UEFUrE+B6fj4mdkYvxMW7ckHWWGmnRAnr2hBUrzOfnn4drr62bDfqqk1LLM6C8vmgjry/aWEnmwQuPY0T/YypW9rneq5gBXuhXufxkW2jWGvbnQJdLIKkri7bWLaZzoauQQlchuW3h95bQbhdoQQEbA+XbAoKiowltn0pQZOVod8FxcbS6ZyThnTrVaQxHG8XFxeTl5dXK7cajlH/99dfIN998c/1ll10W0DczIyMjf8aMGS0XLlwY7a+Yly9fHp2WllZ0JC38QQ2B8lX1F+BETCS3SGAwJo7xC87xmFMXiVHYJ6nqz4dywJaDQ8+e8OmnEO5E+1y6FL6r48rAOccn0TImvFqZiZ/9zM79fmsyq9+v3Rfsd/b0vHsLuN1sL6inM7MIn/Wq2QTpzs+neM1aCpctq3Qc+Pxztvz1PtR9RP3/14tt2wJPhr/88kt+/Q4svZsAACAASURBVPXXoF69epV7T1TlLrdz587gs846q/P69esj33jjjV+HDRtWpcP8lVdemRsREeF+8cUXW5WVeR2+pk+f3jw7Ozt86NChDd6B29SodTxmETkLswnkBMCTNG4XZkPHnKo2hliaxgaTqrjhBnjjDVMePhym+Qc4rYFvf9nFxM9+5kBxRQ/JnLwi8grN2+XNp3Xg4UFdKl644yeY/6BJW9XKCeK3Y7Up71hNIM5LP44cl3/gwNoR7FL+/ImbTluUzvGdKzaqm9KcbbhrsQqa8q9/0eysAZXqj6YNJkOGDCEnJ4ezzjqL9u3bU1RUxLJly5g5cybh4eEsWLBgTd++fQsBnnvuuYRA7nLdunU7fvXq1VGDBg3ac+GFF1ZyMD/zzDMPdOnSpdwLY8yYMUnjxo1LOemkk/Zffvnle7Zs2RL24osvJiUnJ5csX7587eE4Y65ug0mjB8o/GmjKinnZMvBEcQwNhc2bITm54f1+umY7t/zH3HNEaBBf/20ArZoFWF3MbA6ZeRXLmc3hkd3wyWj4P2e7YtsM5p31FzIXj6XIVVTvcbWObs0nQytHGVBVXLt3U/L77+ByVWjL/eAD8t5519xLzx6kzZxZyRZ9NCnmWbNm8Z///IcVK1awc+dOHBsv5557LhdffHHheeedVx6qoCrFLCInVPcdkyZN2nj33Xfv9q177rnnEqZMmZK0cePGiOjoaNfZZ5+dN3HixOyatn83VaxibmSasmIG6NsXFi825WHD4N574eSTG9anqnLx5G9ZtcW8of75tA484j9rhooeGP5eGfu3wT+O9cpeP4d5up9JWZPYlr+tgidGbFgsJa4SCl2Flb/Dh5u73czIE0bW6V5Kd+zg17PPQUvNG0Dq668TfUrFH9DRpJirw2YwqT1NOoOJpfG56y6vYp41Czp2bLhiFhHuObszNzuz5mlLNhESJOAz0RSEfuk3c7qnwqOgPedmydC6F+Q4qRr/eycD71lpIssFUujAvDm3Mql4YwXFnVvs3bn48qqXmf3z7IBudr7ynih3raNbM7LPSPpcdim5M01inF0vvlBJMVssB5Pqghh90YB+VVXPbsD1RxRNfcZcUgLdusEvv5jP//mP8dBoKKrKJZP/x49bqo5RESTw3v/rR692VYRX2bMBnj8B1DEvtOoCiNceDaac8Wdo2cnYrTMrft9/Vv+Hvy/9e73vIyI4gvEd7iL11qfLzRzhnTpVcGHJ/+u9dE5NRcLDCQoLC5imXIKDCWrW7IhOkWVnzLWnvjPmMxvwnbW2jzgueVdh3O5aYWJRvAc8oar7HZlmmCBEGUAfoBkwQFW/CtBfEPAAcBveGBjjVPXdALK3YGJgdAA2Av9U1RcCyA12vv94YDvwEvCks637sCcszIQCfe89WL0aTjrp4PQrItx3/rFc/2rV7h5uhSlfruel66pIV9SiA3QfCiudNI47fCKt+i4SLn3FWy7aBxGx5R+nra3jiqYfRa4i/pEzjdcGXsS+D+cAUOx5ijloWRnu/HzIz6e6P4rg+HjC2ratRsJiqV4xB8wgcgi4D6OMH8KE4uyNCVw0QET6qqobSMAEL8oCPqX6nYiPOX2OBpYBVwKzRWSQqn7kEXKU8ovAk8Bn/P/2zjs8qipt4L93JpOeENJIAoQiIGgExYK6iqCfZa2sXXTVFVHXAsJiL4uVRVbYxYpiF9e6u3YXCwsWYC0U6dJLSO91MjPn++PcIZPJTOpAiuf3PPe5d859773nhOGdc9/zFjgFeNpKnv+Mj9zpwHvAC+j8G0egiwfEoX8AugXJyXDddaG/70lDUnhj4ihW7Wo4i62pc/P3L7Vy+3xdLr/kljO4V1zjGyyaUa+UW8pfrECXk+6EsXeRU9n+jJA5lTmk3HQTlYuXtCtLnbu4GE9Kip5VGwxB6PDFPxFJ8a+CLSJXorPGnaKU+sq30oiI/B9aOTeaMVt5lncBf1FK/dmn/UsgRSk13Pochs6z/KlS6iofuRfR0Yvp3oKyIrICKFNKneQjdz9wL5CplGr2f31nN2UEw+WC556Djz6CWZYlIDMT4gLoz7Yw8dUf+Hyd9k0+f2RvZl98eHBhZxU8mg43fKs/P/sbfaw8MO9EOOoa+MFKmBSXAZNXQZhWfqe9exp7K/cGuXHL8HpzeKqrce7c2ej81tpaDu7fH+V06s3v/5WnqgpVq/25wxITcWQ0X2G8K2JMGS2nrfmY24yIZLVU1l8pW3xv7XtbMi399TgdXQ3b/931deAwEfGmSjsOHbXoL/caenZ+AoCI9AUODyLnoD4dabfD7YZjj4WbboJPP9U26Kws6N1bB6OEgj+OqY8I/GBlNruLm/BRDrei8dKy9OY9Th+uj0+fATGp+rg8G35+Z9+lk0dOJtLeikQgATh/sH5Js0VFEXnwwY02cTiwx8cTlpyMIyOD8N69G2yO9Pq6Ea7iEpSrS3p4GQ4QIfPKEJEewHi0yeGIdt7bOztt7S/voUAtDctFQX2JqEOAbZYcwJom5BYFk1NKbRORKupLTHU77HY4/XTt5+xLebkORFmxAqIbRy63ipGZPRk1IJHl24pweRR3vvczI/v1bCDTI8rBxUf1IS7S0XTmOkckHPtH+NIqSPP5fTonh83GWTtWw/HTLTe7vY3qEDblleHlqZVP8fq614N6czw0+CE8BR7sYgcBt8eNw+YgNSaVhIgEbDEx2CIj8dTUgPLgKizE0atX+/6Ahm5LuxWzVSXkGnRodiTaIarN0wER6Q08CHyhlGrt3CwRKAkwwy7yOe+7L26jnLctMUB7t+HeeyE7uz5Ue+tWqKmBTZvgzjthbrAaNq3gj2MOYvk2/Wf/ZnMB32wuaCTz3415vHrNMUhzmeuOuga+fhycFVBVCMuegtRhsPgvnHX915x12sswexjctUfLz+jdyIPDl+dXP8/cFfWDDJY0qdRZuk+Ju5V739J3naeO7AodU5EQkYA9ORnPbl1j2F1UhM37y2azIXa7rknYXLISkW7t1WHQtEkxi0gmenHwKuqrUgt6se01glc3ae6+scD7aMV+oBYf9wsich1wHUBmZmYH96ZtREXBSy/Vf37xRZgwQR8/8YSuinLuuXp23VZOGpLC4X0TWOlXJcWXr38p4JOfczhreDNlJKMS4MirYemT+vPCe+vPzTux/niGj1dE6W7o0Sfg7d7Z9E7A9taglCKvMk8r5h49cOXmoeqcKLcb544drb+hzYYjI4OwhNZUbzN0NVqsmEUkHLgAPTsei1bE3p93BQxTSm1sa0dEJAr4EBgInKSU2t2G2xQDCb6LhRbemW2RjxzouoZ7WyjnT08fuUYopZ4DngO9+Nei3ndy/vAHXS/wQ+0xxvnnw9dfwwkntP2eIsLzVx7F+yv3NMq3sWpXCYs26iWIhz5ax5iDU4iJaOIru2hGvVJuKXMsa5XlweFLKLw5QM+cQY81LDmJur3tWIj0eHDl5GCPjzcz525Ms4rZimm/Bu12lkC9qeITdHHUO9FZ5dqjlB3oHM5HAacqpX5u5pJgrAUigINoaGf22oLX+ciBtiHvbaHcUp/+9geifeR+FYjA88/rRcCCgvq29pISF8G1Jw5s1F5WU8fJf11MQUUtOWU1zP3yF+46s4mw57F36W3jp/CPS+Ggk3X7lq8gZZg2b1TmgSMa6qyFxrAomLoOohtbpdJi0trtzQHgsNXnfrYnJmqf52qf0HG3B+V2gdvdyJujAVZmO+Vy4S4rM7PmbkxQxSwik9HmhMOonxmvQyvj16xK04jItPZ0wAoIWYCuUH22UmpZO273GVAHXI4u5OrlCmCNUmqb9XkpOjPe5WgfZl+5IuBbAKXUThFZZcnN95OrAz5tR1+7JL16wZtvapNGYWHAALeQER/p4J6zhjLlLZ00ev432/blf/YiAicMTub204dit1lf04MtZ5nfW+lFp/eAm5bVH9+dDfNGQ85qcFXDT6/ACVMaPX/yyMlM/256u5ImiQipXm8R63NbF/3q8vJx5Wn3QndBIfYePQ5o/ULDgaOpGfMctImiFHgTeEkp9X0T8m3lKeAidGXrShE51ufcbq9JQ0R+i67AfZh17iQRSQYqlVKfAiil8kRkNnCXiJSjA1IuQSv9c703VUrVich96ICSPWjlfDL6zeAWpZRv0ce7gY9EZB7adn4E2of57y3xYe6OnHIKbN/euF0pbZM+/3zt62yztX9GPe7w3vzjf7v437Yi3B7Fur2N0/auzS5jQFIMlx7jY8tvyoNDBEbdAO/fqNv+Nx+OuwXsDf87nGUVew2WNMn32Fur0C52PMqDslYAYxwx++oZtpewxJ648vNAKTw11XiqqrDHxITk3obORVO5MjxoxVwJvINWzN8EkPsaOF4p1aYlIBHZTv0Coj8PKKWmNyO3w7fStojYgbuAiTQMyW5U7kpErkeHZPdDRx/OUUo9HUDufHRI9lB0SPZ84JGWhmR31QCT1pCbq2fRH/sUhY6Lg6efhiuuaN+9N+eVc8EzS/fldw5ESlwE/502pmkbtC91Ndq+XGXNwA8ZBxdbiakD1R4MUofQi292uQpnBTvK6hf2fF3oWnLs62bnj3PPHtzFeunD3qMH4X37NpI50FRVVZGVlcW2bdu4+OKLXW+9Zb3iNMGqVasinnrqqZTVq1dHr127NrqiosLunxrUl2BpQqOiojxVVVUr2juGjqCtuTKuR5syjgWuBq4Wka1oU8arbVyca4SvUg2RnBt42Nqak52HDstuTu6fmAKzTfL55w2VMmif5wkTYMiQ9uXfGJQax7d3nsz2gsoG7R6lmPjqD+SW1ZJfXsu8JVuZeuqQIHfxwxGp3euWPKY/r/s3LHpUHy+eCaj6vbftuJsa5OAIhsvTcBHT14WuJcf+bna+hCUl7VPM7tIy6sJbWNVFZJ9LnoSHI5GRITOD3H///eTnB4oTC87ixYtj58+f36tv3761WVlZVcuWLWs2nvTII4+suOaaaxo8yOFwdIuFdX+aqvn3PPC8iAwFJqDtqgehc1E8YIU5v4xebDP8yvEGncybB7W1OnJQKZ257sIL4aefdD6OthIbEUZW7x6N2qeddjC3vbsagOeWbGH8MZmk9WhhlN/RE+CbOWB5TWhFTMNj37a3Loffv9+sYT2vKq9lz28CXzc7X2yRkdhiYnTCJBSuVipEL2EpKSEJcPnpp5/429/+xmOPPcaf/vSnFl93ySWXlIwfP35lcnKye8mSJdEnnXRSs8ms+/XrV3vjjTd2uzJSgWh26UYptUEpdRvQBx1E8hH6t/009KLdkQAicvx+7KehkyMCjz8OFRVQVwebN4PXaWDXLrjkEnjjDW3yCCXnj+zDsHQ9i62p83D5/GX8/oXlDbab3/iJLfkBykb98FK9Um4J25bAgz21WaMJ6lpzz9bcx3puWHt+4SxcBQV46trXT7fbzcSJEznjjDM4//zAecWC1fzr1auXOzk5udXZGWtqaqS0tLTb+wm2eIBKKbdS6gOl1HloJX0HsIF6f+avRWSLiEwXkUH7p7uGrsLAgfDaa/Wfv/pKz6rXhdjB0G4T7j2rfrK1Jb+Sr38paLB9tHov17/2I3Vuv7JwY++Cu/fCWbP15zF36c177N0PO6f+Gkc0VPsEgvoq6TLtWufrHtde1hasZW3BWjYUboDFf2FtwVp+ce4hL9FOcSyUxNkoibNRHAulcXbcifGEpaY23lJSsPfsiTisrHZK4W7jbNvLnDlz2LBhA08+Gdx3fMGCBQkjR448dNasWalBhVrIp59+2jM2NnZkQkLCEYmJiSOuuuqqvoWFhe0Ib+q8tCnyz3KVmwXMsrwoJgAXo/Ma34f2WjDVUX7lnH023HMPPPLI/n3ObwYlc/bwdD5aHdzneHNeBa8t3cE1JwxoeCI8Wps0Pp4KYyzvjf/O0MfevasWHrb0Sl0V/G8eHHyG/rz4L5A5Cup6QkUOhMeQGh5Pdk0BCuHQJ0P7IhnK+1Vf9B32lBRsjtb/kGzbto0///nP3H///fTv35/tgdx0Qshhhx1WOW7cuOLBgwfXlpaW2j/77LMer776aurSpUvjvv/++w1dsRhrU7RbeVp+x8tEZBLa7W0CVnY2g+GBByAxsT4jXWq7502BmXPJ4fzhN/2pqG34dvz1pnzmf6Pd1+d8sYnzDs8gKTbAskgg9zrvPiwCRl4FK16vr6Ty2u/q5V/7HZz+NiSnQtEWEgBsNvLC25fRbr9jzZptbUhBesMNNzBw4ECmTp3apNykSZMK/YuqtoXVq1dv8P188803F955551pM2fO7P3oo4+mzpw5s1u5roZsVquUqgZeBV4VkcZhXIZfJXa7Lu4aCJcLrrxSB6qEh+tCsFdc0TbfZ4fdxpH9GkfvHTcwia825LG1oJLyGhd/XbiRGecPb3yDQEmRfNvi0uuVcgtI8HhIqGkijWknoa6oiNKaEiLDogi3N5+8X8TGW199yeeff86SJUtwtGG2HSoeeOCB3NmzZ2csXLgwwSjmFqCU2ro/7mvoPlRVwfXXwz980l199BEsWQJPPaUVdSgID7Nx39mH8IeXdWzUm9/v2pfBLsxmIyLMRqTDzomDk5nyf0Ow2YL8Koy9C0ZP0y5138yGgWN0+9b/6uMwa3YcHquz23m57r+QNhwQyFkFaSN0u/9xxhEAbCraFHTx8NAnj2ftzd+1/o8QgIxCRWSdXhyKqfIAlbipbO4ynC4XU6dO5cwzzyQtLY3Nm3Xmgz17dMa+iooKWbNmTURaWpqrLYt7rSEiIkKlpKTUFRcXdzuzabdf3TR0TubNg9cDlOKbPx9OOw0++0y73xUHSrjaSsYOTWXswSmAduHbVVTNrqJqthVUsiGnnJW7Snjiq828tqyZbG92B/yfVRjnyvf15j2OtWw0yYOhh1/QR85qrXxB7wMd1+mw79SY1KD+xXlHX9PiMTdHUVzbfJira2rIz8/n448/ZvDgwfu2MWPGAPDJJ5/YDzvssKy5c+e233WkGaqqqiQ3N9eRlJQUGjeYTkS3+6UxdA1uvRVOPFGbMUAraa+iXrxYbwAREXD//XD33e173vRzD2XNs0vJL68NKjPzsw2cPDSVvonNVAAIFu4dm6b37jboiXxdEyIhNg1iM8irzGswc7aLnaLjrocmIgZbQ0047E4SIly+8RlCRkzTqVV7uFy8807jdKj5+fnceOONHH/88e5rr712x5FHHlkF2l1u586djrS0NFd6enqb8rTn5OTY09LSGg1wypQpvd1ut/z2t78NnjO2i9LhNf9+DfwaQrLbi1Iwc6ZWwP5fyaFDdbL+9tYadLo85JTWJySq83ioqXNz65sr+SVPmx9OHJysk/K30tDtG5IN6EGU7YHKfBpmx/U/9hlseCyEx0C8tRhXthfi0+v3vm1+NGUCaQ3NKf1g4eLbt29nwIABjUKy586dmzR58uT+/uHWhYWF9pkzZ6YCZGdnOxYsWJAyatSo8tGjR5cDXHDBBSWjRo2qBpgwYULfH3/8MeaEE04oz8zMdFZUVNgWLlzYY/ny5XHDhw+v/PbbbzfGxsZ2OUXW1pBsg+GAIaKroowaBS+/DHv2wDffwEEHaR9oX6W8Ywekp7feDh0eZiMzqfFseOaFw7ngme9QSiflf/CjdQxMjtFhzJZMXGQYZ2SlERHWQrdZEZ2AvzIfMqwis9krGh9Xl0CxlfTQWaE3t5VDq7oY3LX1e29bdKL2FPEhNSaV7IrsptOGtoBgYeJemgoXbw0FBQX2WbNmNXAHWb58edzy5cvjAPr06eP0KuaxY8eWb9y4MfLtt99OKi0tDbPZbKpfv361d9xxx577778/Nzo6ussp5ebo8BmziFwIXIbOxZyKTib0T+BRpVS5j1xPtO/0OCAKnbpzin/uZhGJRIeNX4HOH70SuEMptcRPzoYOkrmehsmO3gvQx4noZEcDgO3oZEfPtnSMZsbcNmpqdCShf6DbgAFQVgZPPgmXXRaaZz300Tpe+GZbkzJjD05h/lVH16cX9aHRjNlLsNmu73HBLw0XDJvDHq5t2X5eFCW1JftMIIFmu6EwgXhx2BwMSWycl8RUyW45nX3GPA2tjO8GdqPTak4HxorI8Uopj+j3yg+B/sAt6MoidwGLRORwv4RKLwBnAbcBW4GbgP+IyHFKqZU+cg9Zz74HXRLrUuAdETlbKfWJV8hSyvOAGej0oKeg04WKUuqZkP4lDA2IjNSbPzU1UFQE48fDF1/AY49pW7TdrsthtYVppx3MF+tz2VEY3MVt0cZ8/vbFJv502sEtv7Gv2SHYsb8nR3O4nZC7FhwxkGIpx7K9JMSn61lsC0wfXtYWrA16rilCFXZuCExnUMznKKV8Y0MXi0gR8AowBvgKnUv5N8DJSqlFACKyFF3x+nZgktU2AqtSt1LqJattMboSyYPWfRCRVLRS/otS6q/WcxdZoeR/QVdnQUTC0HmiX1NK3eMjlwE8JCLzlVLmG3qAcfpky37xRb2Bth6cey688AIkJbXunlHhdl6fMIo3/reTyloXHqXwWC+T2SXV/NcqcfXEV5s5NKMHZ2SlhWAkFvHpEJcGtWVQtBUSrOy2JTv0sXfvqYMyn6yYdZX1nyty2Wd32HcsOhqxCcXssDnapGRDGXZuaEyrFLOV9vMfPkqq3fgpZS/ehPzeqpnnAtlepWxdVyoiHwLnYSlmS64OeMtHziUibwJ3ikiEUqoWOB0IB/wdtl4HXhSRAVa1k+OAlAByr6FTop4ALMJwQNm2Df74R50UyRel4P33YfVqvT/ssMDXB6NvYjR3nDG0Ubvbo/jDy9+zZJP+qk5+cwW9ezacmt9/Qg/ii6tIT4jC1pYIGRGItLLnectclezQx949NFTMYCnhZo7rqsER+FWiLbZp/6oshtDTWj/m/mhFtQ8ReVFEQudgqTnJ2nttVYcCawLIrQUyreraXrltSin/99G1aEU8yEeuloZ1Ab1yUF/7z6rU2ejZ/nKGA0h8vHate+klGDQIYmL05mXbNpg4EXzL6rUHu02Ye+nhZFpudLUuD1vzKxtsdW5FYaWT7JLq9i3AxaY1PvZtC4+l1eRv0IuNZY1ziSREJJARm7FvBmwXO3abvdGxF4fNQUZsRsiqshgC01TNv/uA74D/+S7CBeBqa/9iKDokIr3RZocvlFLeFbNE9KKbP97crD2BCksuUEiCVy7RZ1+iGv8PCiRHgHv6yzVCRK4DrgPIzMwMJmZoIyJw9dV68/L++zqku6JC5+Roq705EAnR4cz7/ZGMf34ZxVXBX/2LKp1EhNlJiWtjmvJAdmjftuTBel9Tqs0ecda58r0Nj2PToCIPsHL7hEUFXYQMaJs2dChNmTIeQBuqlIisBZZb7fstzZ41830fXYX7D/vrOQcCpdRzwHOgvTI6uDu/Cs47D5YuhXHjAp//5z91OtLDD2/b/Yelx/Pdnaewp6TxVDx355Z9x3tLq3F5PI28N+wiJESHB/TqaDVes0ecNZsu39vwOD4dwsKhZKduc1VD4RbtyVFVQGN7tHUclxaa0ueGdtGUYj7eZzsWuNZqv9pKiv8lIbSvikgU2vNiIHCSn6dFMXpW7I//jLaYwHUBvXJFPnIJlmeFakYO69l7m5AzdBKysmD9etjql63lrbd0PuiICF3pG2D4cO3RMaSF1ahALxIOSm1sTnAWOAgPD6PKqYPbgkUYltW46J8UHZqyToHMHr7HUYlQka+VMujFRS/B7NFFW/RCY2VB4xm2mVEfMILamJVSy5RSs5VSFyql+qB9eEG7tEUDNwJvY1UzEZFZInKmj723xYiIA3gX7ct8pr9vMtqme2ijC7WNd6dSqsJHboCI+EcRHAI4qbcpr0WXxDoogBzAOh85AjzbX87QiXA44GAfj7ayMrjpJl3uqqpK26C3bdOmjyOOgOefbxxt2FpEhH5J0YTbm162Ka+po7DS2aRMi2nOFa88p14pt5Tacshdo705KvP15j2uyNEK27DfaU0FE2+Gl/8opfoBQ9DKWYB0dADGh0CRiHzb0vtagR4LgJOBcVZ+Z38+AHqLyEk+18UD51jnvHwIONB5ob1yYcAlwELLIwPgM7T3xuV+z7kCWGN5ZIAOYikIIlcEtHicho4jPh4+/RRSUhqfq6qC666D/v1h8GAYNgxWrmws1xIcdhsDU2LpFR9JSlxEgy0+st69LKe0hpq6/Zp4TROfrrPWebPYJfSD+D76OC693iYdlw7RAfwLS3frzXsMjb1CDPuFphb/XkArnqVKqUaRPEqpzcBmEXkGnYf5cbRyHQuMbkUfnkIr0keASqsiipfdlknjA7SSfF1EbqM+wESAx3z6tEJE3gL+Zs3CtwF/RM/2L/eRyxOR2cBdIlIO/IRW3idj+TpbcnXWIujTIrIHHWByMnANcItSKkRTH8P+5uijYedOyLb0Sna2VsjrrW/2TssUO2xYYze711/XBWYvvBB6NK4H24DwMBu94htHxXiUYnNeBTV1bjxKsauoKmDC/phwOxGOEC/jeIvH7nO52x3YNl3Vgnz2yq09PGLTjFljP9KUjfkPWB4XIlIKeGeyCSISppTyzRSllFJr0G5lc6V1BrTfWvt7rM2XB4DpVvTf2cBfgaeBSLSiHquU2hWg348AD6NDslcBZyilfvKTuwftyTGZ+pDsi5VSH/kKKaWeFRGFfiO4DR2leLNS6ulWjNHQCYiM1It/oPc//gi33w7PPKPNHAD33qsjCH2ZN0/n7XjwQV3HcHRrph0WNhH6JkazOa8CpRTVdW52FzeOMrSJMCg1lshQK+fm7NHe45hkvThYngPRVix8VYE+riqAmBSdA8SwX2lKMQ9AL/p5t5PR9uQL0OaKxegFwEYEcEMLilKqfwvlitAz1SZ9pq1KKlOtrSk5N1p5P9yCZ89Dh2UbuhFRUfDEE1rhFhRoO3N6E5PA1LgihwAAHUVJREFUnTthzBgd3NK/v2475piWK+ooh520+Aj2+mS488ejFHuKqxmYEhOaBUIvLQkNj/cxbZTnQIKVV7qqQB9XFRilfIAIqpgtm/IOrCg6EYkAqtELXiXo6Lmz0Mp6nOVV8V9gkVJq0/7ttsEQOnr21FswzjwTfv4ZSku18n7a713pppvgxhtb9qzk2AhEhGpnYxtzSVUdCkWl00VxVR2JMSEq49IWmgt0MexXWrP45104+04pdQKQhM70JtQvuD0DrBeR3YHvYjB0Pe66C9auhVNOCXz+qaf0jNvTgjrNIkJybAR9E6Mbbclx9Yo4p7Qal7sDCz83E+giIgG3Y445ppkqA5pVq1ZFXHfddX2OPfbYIXFxcYeLyJFTp04NWBV29erVEbfeemvGiBEjhvbs2XNETEzMEUOHDj3kjjvuSCsrK+uWVZjanMTIigb8wHrdegeYgl74OxmdfMhg6Db07g0LF8I779RX/P75Z/jPf/RxVRXk5EAbCk7vIzUuktKqOpxuDy6PYkt+JWH2xkEqaT0iQ2+DbgMnnngi1113XYO27Ozs4CVifFi8eHHs/Pnze/Xt27c2KyuratmyZUHLIDz77LPJr7zySuopp5xScvHFFxc5HA61ePHiuMcee6z3v//978Qff/xxfVdMlN8UoaySXQr829oMhm6HzQaXXKI30DPkP/0J/vY3HbiS5vemX1enM+H55vFoCrtNyEiIYnuhLopa63JTG6AYU63Lw+BesW1LlhRCBg4cyBVXXNGgbc2aNS3yA7zkkktKxo8fvzI5Odm9ZMmS6JNOOilAMmvNpZdeWvzQQw/lJCUl7bv37bffnj9p0qSMJ554In3u3LnJd999d6BkaF2WVilmpVS3fG0wGNqCzQazZ2v3utTUeq800Lbo7du1XdpbacXh0IuLCU3k/4mPcpAQFU5Jdb0n5rd7F/L21ucoqMkjOTKViwdeR8+Yc0mNC5Cs+gDjdDpxOp3ExgaOKwtW869Xr14tduQePXp0wCTZV1xxRfETTzyRvmbNmhBmRekchELRjgVmhuA+BkOXQwSuuaahUgbIz9dKGfSs2emEykrYvBn27m060rBvYhSDUmMZmBzLL5VLeHHjLApqdE6Lgppc5m94jH9u/BCnqwNt0MC7775LdHQ0cXFxpKamcsstt1Be3jDf2YIFCxJGjhx56KxZs0KeJ3T79u0OgF69erWpyGtnpt2mDKXU4lB0xGDoTvToAbGxcNHyAEmh21Y0ZB9OTy1PrX2Qp9Y+2K77/HyVf+aDlnPMMcdw0UUXMWjQIMrKyvjkk0948skn+eyzz6J++OEHW48ePfbrr4bL5WLGjBkZdrtdXX311S2IjOladIYKJgZDtyMiQlf33peTsZuxfHnDgV155ZUMHz6ce+65Rx599NHUmTNn5gBMmjSpcNKkSSFXnBMmTOi7cuXKmDvvvHPPiBEjWrTg2JUwNmODwRASbrvtNhwOBwsXLtyvWfQnT56c8eqrr6ZedtllBTNmzMjZn8/qKMyM2WDYj/ibC5TS2e4qrHyICQkNvTYqK6G4WNuue/aERTkfM/276dS466MFI+2R3HDoHRyd8n9BnysIA5KjiY08cLX5HA4HKSkpqri4eL/plalTp2bMnTs3/cILLyx8/fXXdzR/RdekU8yYRaSPiDwhIktFpEpElIj0DyA3QETeFZESEakUkUUiclQAOZuI3CUi20WkRkRWicgFQZ49UUQ2iEitiGwUkRuCyI0TkRXW/XaIyL0i0vHOpIYuhYi2P/furTd/V7rqau0PvXevTrB0bI+zmH78dNJj0hGE9Jh0ph8/nQlHXMhhvXvs24alxzMoJZbocP2VVCh2FFVRWeuits6N0+VpX8mrFlBTU0Nubq4kJSXtlwLFU6dOzZgzZ076+eefX/jmm29ut/mvuHYjOsuMeRBwMfAj8DVwmr+AiCQB3wDlwPVAFTofxiIROcYvA95D6CrY91j3vBR4R0TOVkp94nPPiegcGDPQmeNOQWeSE6XUMz5ypwPvAS9YzzwCeBSIA+4IxR/AYPBHKZ03+sg+Z/GfC85qVFjEN5eGwy447Db6JcbwS34FLrcHt0exJb+igXxEmI1oh53U+AjCw9o2rygsLCQpQBny++67D7fbzW9/+9sSH9mA7nKtZdq0aelz5sxJHzduXOHbb7+93e6faaqbIfv7V7RFnRCxKaU81vG1wPPAAKXUdh+Ze4HpwMFKqS1WWwywFVislLrYaksFdgF/UUr92ef6L4EUpdRw63MYkA18qpS6ykfuRXTqz3SlVJ3VtgIoU0r55oO+H7gXyFRKNWnnOuqoo9QP3nAxQ7dk/fr1DBsWNEaixVRXaze7wsLAxWS9vtCpTTifVda62FpQ2eQMOcxu46DkmDalGJ0yZQrLli1j7NixZGZmUlFRwSeffMKiRYvIysryLF26dKU3Em/u3LlJkydP7j9lypS9s2fP3pfMubCw0D5z5sxUgOzsbMeCBQtSRo0aVT569OhygAsuuKBk1KhR1QAzZsxIufvuuzPT09Odd999d7bNZmswsPT0dNfvfve7MroYq1atSh4xYkT/QOc6xYzZq5Sb4VjgF69Stq6rFJGvgbN9UpGejq6I/brf9a8DL4rIACsR/nHoit/+cq+hU4eegJ6N9wUOxyqs6if3ADpt6Ust6L/B0CxRUXpLToYtW8DPLZi6Op3lrqYG+vYNXJ4vJiKMfonR5JXX4vYoQOH2gMsnmYfL7WFrQSUDU2KIaOXMecyYMaxbt45XXnmFwsJC7HY7gwcP5pFHHuH000+vaUl4dEFBgX3WrFkNAtiXL18et3z58jiAPn36OL2K+YcffogB2Lt3b/gtt9zS3/9eRx99dEVXVMxN0SkUcwtxo8tD+VMLRKHLRG1El4Gqpb6MlBev9+gh6AT63nJRa5qQWxRMTim1TUSqqC8zZTCEjLAwXVFl1676lKS+OAP8T1CqXlHHRzmIj2q48Odye6h0utlVVIVHKercHrbkVRIe1thWGxNhJyU2grAApbLOO+88zjvvvID9XrOm4X+nYO5yBx98sFMp9WPAm/jx3nvvbQe2t0S2u9CVFPNG4FQRSVJKFcK+slTHWOcTffYlAXJCFwWQg/qCq62V87YlBmhHRK7DmmVnZmYGEjEYmsRmg379wPv18Xh0mHdtLQwY0HC27HLBxo260GxSUuCZdJjdRo8oG/akaLYXauXs8nhwORu/sFY5XRRVOkmLjyTOx7NDAEcARW4ILV1JMT8LTAJeFZFJ6MW/e6gvEtux8al+KKWeA54DbWPu4O4YujBeJWu368orbnfjKit792qb9PbtevNe17OnVuxhPv/TYyMd9EuKZoelnIPh9ij2lFSj07BbfRDh0N7N1NcytJsuo5iVUltF5HJ0jUCvmeInYA7aA2Ov1VaMLn8lfrNm78y2yEcOoKfPtc3J+dPTR85g2O+INFSyoGfSxQHe55SCoiLtG33QQRDtkyk5LtLBwWlxAfNt1Lk95JTVdHgujl8zXeqdRCn1HtAbbdcdpJQ6EogFdimlrHKarAUi0DZnX7y24HU+clBvQ26VnOVnHe0jZzB0CDYbHHqo9tbwV9qgTR/r18O6dfXFaEFX9Y6JCGu0JUSHMyQ1jrT4SCLC7Djstn1bIJuzIfR0mRmzF6tW33oAEclAV7ee5SPyGVCHror9gE/7FcAayyMDdDHXAkvuCz+5InSFcJRSO0VklSU330+uDvg0JAMzGNqB3a4DVnwT9ZeUaD9oj0fPnquqGs6aQbd7nTVstnqzic0mpMZHkhqg4rdh/9NpFLOIXGgdHmntfysi+UC+UmqxiDiAx4DFQBl6BnsXekb7uPc+Sqk8EZkN3CUi5WhzxyXoyirn+sjVich96ICSPWjlfDK62OstSinfde+7gY9EZB7wD3SAyb3A35vzYTYYDiS+i349e2rXuy1bAvtEg3a/W71aH0dF6SKzLU3sb9h/dBrFjC5P5Yu35OVidKkqBQwGxgMJwG7gReBRPyUKelGwApgMpKE9Oi5WSn3kK6SUelZEFPAn4DZgJ3CzUuppP7lPrB+OPwNXA7noyL9H2jhWg+GAEBkJhxyi/Z49nsCmDi/V1dqzY9AgiI8/cH00NKbTKGalVJN1cqzgkbNbeC838LC1NSc7Dx2W3ZzcP4F/tuT5BkNnQkTPhoNhs9WbMzwe+OUX7XZnt+tr4+Mbm0AM+5dOo5gNBsOBJzwcRo7Us+VfftGBK0rpREq+pKRoG3ZTM25D6DBLrAaDgagondg/MshaX0GBtkcbDgzm989gMAB69jxsmE6g5A35rqrS+aN79WraHGIILUYxGwyGfdjtDTPXKaWz3cXFdVyffo0YxWwwGIIioqusGA4sxsZsMBjaRFFREdOmTWPQoEFERkaSkpLC1VdfHfnZZ5/FNnftokWLoq+++uq+I0eOHBodHX2EiBw5d+7cxtn3Laqrq+XWW2/N6N2792Hh4eEj+/btm3X77ben19bWNunN1VUxM2aDwdBqduzYwZgxY6ioqGDChAkMGTKE0tJSFi1a5Nm5c2ezhQY//PDDhNdeey11wIABNUOHDq1esWJFk2Et55xzzsAvv/wy4aKLLio49thjK5ctWxYza9asjC1btkRYaUG7FUYxGwyGVnPFFVfgcrlYvXo16enp+9pPPfVUZ1ZWVqAUuQ2YMmVK3vTp03Pi4+M9L730Us9rrrlmYDDZt956q8eXX36ZcO211+Y+//zzu63mgokTJ7rnz5/f6/PPP88/9dRTK9s/qs6DMWUYDIZWsWTJEr755htuv/120tPTqauro6qqKqDs3r17w1asWBFZWFjYIFFp3759XfHx8S1KX/fGG28kAtxxxx25vu3ez6+88kpQE0hXxShmg8HQKj75RNczzszM5JxzziEqKoqYmBiGDBnCBx980EABz5o1K3XkyJGHLliwoM1LiKtWrYpJTU2tGzRoUANP6kGDBtWlpKTUrVy5sttl9zCmDINhP7J+aPsLtO4vhm1Y37xQADZu3AjAxIkTGTx4MK+88gpOp5PHH3+ce+65JyImJiZp8uTJjcpJtZX8/HzHQQcdFDANU69evepyc3ObtWl3NYxiNhgMraLcqhAbFxfHokWLCA8PB2DcuHH069ePhx9+uPfNN99caLfbmT17drZvdey2UFNTYwsPDw9YaiUiIsJTXV3d7d78jWI+APz4448FIrKjCZFkdG7o7ky3HuPnn39+mNPpxG63u3zb7bqYQqdkzZo1gQ3DQXC73WF2u93ldDojAPvYsWPrNm3a1MC8MHr06KiPP/7YsWrVqsiRI0fWhKKfkZGRHqfTGdAtrra21hYVFdXtSq0YxXwAUEqlNHVeRH5QSh11oPrTEXT3Ma5atWq73W5PycrKamgfaKO5oDOyZs2aYVlZWev79u2bCaQMHDhwb1ZWVr6vTGZmZm8gzX+xrz2kpKTU5ebmhgc6l5ub60hNTe12WTy63SuAwWDYvxxzzDGVALt3726kLPfs2RMOkJ6e7vI/11ZGjBhRmZeX59i8eXMDW/LmzZsd+fn5jhEjRnQrVzkwitlgMLSS8ePHl8TExHjee++9pNLS0n06ZMeOHY7PP/88oV+/frVZWVm1ENxdrjVcdtllRQAzZ87s5dvu/XzllVd2u4LIxpTROXiuoztwAOj2Y0xOTs5vXqrr4h1fSkqKe/r06btuu+22fkcdddSwyy+/vMDpdMrLL7+cUldXJ7Nnz/YWRmbWrFmpc+bMSf/73/++fdKkSfs8NTZt2hQ+f/78JID169dHAnz88ccJ3ln4tddeWzhkyBAnwKWXXlr63HPPlc6fP79XWVmZ3Rv59/bbbyefd955RaeffnrFgfw7HAiMYu4EKKW6vdL6NYwxLS2t2y5uQsPxTZs2rSAlJcU1e/bstJkzZ2bYbDYOP/zwipdffnnraaed1qxpYdOmTRGzZs3K8G1buHBhwsKFCxMARo8eXeFVzAAfffTRljvvvDP9vffeS/rXv/6VlJqaWjdt2rTshx9+uFvW3BSlAnqhGAyGVrBq1artI0aM6NaK2RBaVq1alTxixIj+gc4ZG7PBYDB0Mowpo4MQkb7AHOBUQIAvgFuVUjubvLATYlUQvww4CkhFVxv/J7qCebmPXE9gFjAOiAKWAlOUUj8f8E63ExH5DDgdeEQpda+3va6uzr5z584+ZWVlCR6PxxYdHV2ZmZm5KyYmJmDkWmejqKioR05OTlpNTU00QHh4eE2fPn12JyQklEPXH19XwcyYOwARiQa+AoYCVwG/BwYDi0SkK8b9TwPcwN3AGcAzwB+Bz0XEBiAiAnxonb8FuABwoMfcpyM63VZE5DJghH+7UopffvllUHl5eY8+ffrsGjBgwBallGzatGlIbW1tpw8bzsnJSd62bdtB0dHRVQMGDNgyYMCALQkJCcUej8cGXX98XQkzY+4YJgIDgYOVUpsBRGQ18AtwPTC7A/vWFs5RSvl6JCwWkSLgFWAM+kfoXOA3wMlKqUUAIrIU2AbcDkw6oD1uI9asfw4wBXjD91xRUVFCVVVV7KBBgzZ5Z5jx8fGVP//882HZ2dlpAwYM2NUBXW4RNTU14Xv27MlMT0/fnZGRkedt79mzZ5n3uCuPr6thZswdw7nAMq9SBlBKbQO+Bc7rsF61ET+l7OV7a9/b2p8LZHuVsnVdKXoW3ZXGPBNYo5T6h/+JkpKSHmFhYXVepQUQFhbmjouLKykrK+vUBZry8vKSAdWrV6+gLn9deXxdDTNj7hgOBd4P0L4WuOgA92V/cZK198YkHwqsCSC3FrhSRGKVUp3aH1VETgCuJIAZA6CmpiYqMjKyka01KiqquqSkJMnlctnCwsI6ZV6HysrK2IiIiJqCgoLE3NzcdKfTGREeHl6bkpKSm56eng9de3xdDaOYO4ZEIFCVhyKg5wHuS8gRkd7Ag8AXSqkfrOZEYHsAcW/UVk+g0ypmEQkH5gF/VUptDCDicblcYeHh4U7/E3a73Q3gcrnsnVVx1dXVOVwuV3h2dnaf9PT0PZGRkbVFRUU99+zZk6mUkoyMjDy3291lx9fZaM5N2ShmQ0gRkVj024AL+EMHdyeU3I72JHkk0EkRKVFKZQQ610UQj8dj69+//7bk5OQSgISEhHKn0xmRl5eXnp6entfcDQwtx+l0OkQkaAkuY2PuGIoJPDMONpPuEohIFNpmPBA4XSm12+d0U2P2nu+UiEgmcA9wHxAhIgki4rWpRohIgsfjWa2UUm63u1FOCG9bWFiY+8D1unV405UmJCSU+bbHx8eXulyuMKfT6bDb7a6uOr7ORklJSZzH4/k02HmjmDuGtWibqz+HAOsOcF9Cgog4gHfRvsxnBvBNbmrMOzu5fXkgEAm8jv4B8W6gXQWL//73v/+zpKTEWV1dHe3/mlpdXR3lcDicnfk1P5Dt2BcRUZGRkTU1NTVR/ue6wvg6A0opamtrHbm5uYm5ubklbrc7aJoCE5LdAYjIrcBfgSFKqa1WW3+0u9ydSqnHO653rcfyVX4TOAc4Wyn1ZQCZccC/gDFKqcVWWzzaXe4NpdQtB7DLrcKaHR8e4NQitLJ+Afhh6tSptw0bNuz+4cOH50RERNQCKKVsubm5vaOioip79OjRabOg1dTURBUXF6cmJCTkR0VF7UugX1hY2Mvlcjl69eq1u7q6OrqkpCQlMTExNyIioga6zvg6CyJS7PF4PnW73c8deeSR24PKGcV84LGCSFYB1cC9gAIeAuKA4Z189tgIEXkGuAFtf/3I7/RupdRuS3l/A/QFbkPPOO8ChgMjlFJdzgdWRBQ+kX9deYxWANCXaI+Te4CtaA+ha4E/KKVe7srj63IopczWARuQCbwHlAHlwL+B/h3drzaOZTv6xyXQNt1HLhF4Ee2JUYWlCDq6/+0YtwIe9mvrsmME4oGngFzACawGxneX8XWlzcyYDQaDoZNhFv8MBoOhk2EUs8FgMHQyjGI2GAyGToZRzAaDwdDJMIrZYDAYOhlGMRsMBkMnwyhmQwNEZLuIKBEZ09F92Z+ISH9rnNs7ui8Ggz9GMRuaRUSmW0psekf3paWIyH9/DT8whu6JSftp+LWyBxgG1HV0RwwGf4xiNvwqUUrVARs6uh8GQyCMKcPQJFainj9bH/9smQdUINOGiMSIyO0i8r2IlIlItYistUwhsQHuvc9EIiL9ROQlEdktIi4R+Zsl4xCR34vIP0Rko4iUi0iViKwTkZkikuh3zzFWn72lrRb59XmMJdekjdnqz9MislVEakWkWEQWicj4IPK+Y+klIvOssdSKyDYR+YuIRAa4zi4iN4jIdyJSKiJOEckVkZ9E5HERSWnin8fQTTEzZkNzvIJOeTkCnRFvpc+5fcci0gf4Dzq/cj6wFKgBjkYr9t+JyBilVKCE+IOBFZb8t+jvZYl1rhfwKjqT2QbrmfHovM+3AxeKyCilVIEln2P1+Qzr2v9YbficbxIRORb4FEhApyX9Fzp5zxhgjIicAVylAiea6Qv8CAjwndXXE4A7rL/NuX7yLwBXoTMNfgMUAMnAQcBU4B3039Pwa6KjsyiZrXNt1GeKG+PTNh2/THF+13iVkAKeAKJ8zkUBr1nnXva7zntfBbwEhAe4dxw6z7PDrz0KneVMAc8EuO6//uPwO9/fOr/drz0S2GmdmwPYfc5loTOvKeD6JsbyvO9Y0Lbscuvcb3za+1ltO4FeAfp4OJDa0d8Jsx34zZgyDKHgDOA4YBkwWSm1rxqGdXwDkAdcLiKByksVApOUUo0KfSqlypVSHyptE/ZtrwZuRtcWvCBkI9E5iPuif6BuV0rtK5eklFpDvVlnWpDrd+E3FqXUevSPE8ApPrKp1v4npVSu/42UUiuVUqbW3q8QY8owhIIzrf17SqlG5YWUUpUi8oMldzSw0E/kC6VUeVMPEJEj0EqtPxCDnqWDzhucIiI9VWAzSWvx2qbf8P8xsHgZeBoYJCK9lVJ7/M5/5fvD5IN3oTHDr60cOEtE7gYWKKV2tL3rhu6CUcyGUDDQ2s8SkVnNyAZazAqqjKxFwwU0ts36E09oCrr2tvbbAp1UStWISLYl1xvtdufLziD39RY53bcAqJQqF5Fr0CaZR4BHRGQP2j7/MfCmUqqmTaMwdGmMYjaEAm/l5MVoE0BTBFLCTRUCnYFWyuuAO4EfgALvbNZSkunUz6BDRVsrSLSqIKlS6l0R+QI4DxgN/Aa40Nqmi8iJypRs+tVhFLMhFHgVxztKqadCfO+LrP0llo13H1btxLQQP887Ax4Y6KTl8pbhJ9sulFIlaE+SV6xnHIReQBwLzAQCuugZui9m8c/QErwLWcF+yD+19hcFOd8evH7KgWaN4wk+U26uz8FYbO0vE5FA115lPXNzAPtySFBKbUGbNkC7KRp+ZRjFbGgJXgU0LMj5f6N9d08SkWf9gz4ARCRNRCa24dneRbMb/e53FNrMEYzm+hyMd9A/AgOAGVZlaO8zDwEesD7+tZX3bYSIHCEil4hIVIDT51h7sxj4K8SYMgwt4T/oisjni8gSYAvgBj5QSn2glPKIyDjgE+B6YLyIrEIruEhgCDq4Ig/9it4aHkQry0dF5BJgPdqUcALwJtom2y/Adf8CrkYvSJ5qPRtgllJqY7CHWYt7F6PfAqahA2O+R8/cxwIOtOvbc60cRyD6WWOoEpGf0H+vcOAItCmlHLg/BM8xdDHMjNnQLEqpHOBsdNDGcPTr/ARgpI/MbuAYtG/xCuBQ9ALWceiIvseB89vw7HfRCnER2r/4HLQHxq3A75u47gP0LHsD8H9WfyegFwqbe+YydHDHs+iFzfOBUWhviSsIHvXXWpYBdwFLgD7AOKuvVei/12FKqR9C8BxDF0NC8/0yGAwGQ6gwM2aDwWDoZBjFbDAYDJ0Mo5gNBoOhk2EUs8FgMHQyjGI2GAyGToZRzAaDwdDJMIrZYDAYOhlGMRsMBkMnwyhmg8Fg6GT8PyiAGYuenfw7AAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "x = []\n",
    "y = []\n",
    "path = \"/Users/cunxiyu/Desktop/Research_Group/tools/FreeTune-abc/dac2020/aig_opt/target_0_logs/\"\n",
    "f0 = \"2_30.log.csv\"\n",
    "f1 = \"3_20.log.csv\"\n",
    "f2 = \"4_15.log.csv\"\n",
    "f3 = \"5_12.log.csv\"\n",
    "f4 = \"6_10.log.csv\"\n",
    "\n",
    "\n",
    "import pandas as pd\n",
    "\n",
    "df_f0=pd.read_csv(path+f0, sep=',',header=None)\n",
    "df_f1=pd.read_csv(path+f1, sep=',',header=None)\n",
    "df_f2=pd.read_csv(path+f2, sep=',',header=None)\n",
    "df_f3=pd.read_csv(path+f3, sep=',',header=None)\n",
    "df_f4=pd.read_csv(path+f4, sep=',',header=None)\n",
    "\n",
    "def best_so_far(x,on=True):\n",
    "    best=[]\n",
    "    if on==True:\n",
    "        best.append(x[0]*1.1) #*(1+random.random()/12))\n",
    "    else:\n",
    "        best.append(x[0])\n",
    "    for i in range(len(x)):\n",
    "        if i==0:\n",
    "            best.append(x[0])\n",
    "        else:\n",
    "            best.append(min(x[:i]))\n",
    "    return best\n",
    "\n",
    "results_f0 = []\n",
    "for i in range(12):\n",
    "    results_f0.append(np.array(df_f0[i:i+1]).reshape((df_f0[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f1 = []\n",
    "for i in range(12):\n",
    "    results_f1.append(np.array(df_f1[i:i+1]).reshape((df_f1[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f2 = []\n",
    "for i in range(12):\n",
    "    results_f2.append(np.array(df_f2[i:i+1]).reshape((df_f2[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f3 = []\n",
    "for i in range(12):\n",
    "    results_f3.append(np.array(df_f3[i:i+1]).reshape((df_f3[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f4 = []\n",
    "for i in range(12):\n",
    "    results_f4.append(np.array(df_f4[i:i+1]).reshape((df_f4[i:i+1]).shape[1]))\n",
    "\n",
    "baseline = [21568,0,0,1553,21242,20650,12512,10662,0,38453,0,22030] \n",
    "\n",
    "design=[\"bfly\", \"\", \"\", \"diffeq1\", \"dscg\", \"fir\", \"ode\", \"or1200\", \"\", \"stereovision0\", \"\", \"syn2\"]\n",
    "\n",
    "def constant(x):\n",
    "    y=[]\n",
    "    for i in range(61):\n",
    "        y.append(x)\n",
    "    return y\n",
    "\n",
    "for i in range(12):\n",
    "    if i==1 or i==8 or i==2 or i==10:\n",
    "        continue\n",
    "    fig = plt.figure()\n",
    "    \n",
    "    fontsize=22\n",
    "    linewidth=3\n",
    "    #plt.plot(range(len(results_f0[0])), results_f0[0], label='2_30')\n",
    "    #plt.plot(range(len(results_f1[0])), results_f1[0], label='3_20')\n",
    "    #plt.plot(range(len(results_f2[0])), results_f2[0], label='4_15')\n",
    "    #plt.plot(range(len(results_f3[0])), results_f3[0], label='5_12')\n",
    "    #plt.plot(range(len(results_f4[0])), results_f4[0], label='6_10')\n",
    "\n",
    "    plt.plot(range(61), constant(baseline[i]), \"-\", color=\"black\", label='Baseline',linewidth=linewidth)\n",
    "    \n",
    "    plt.plot(range(61), best_so_far(results_f0[i][:60]), \"--\", color=\"blue\", label='2:30',linewidth=linewidth)\n",
    "    plt.plot(range(61), best_so_far(results_f1[i][:60]), \"-\",  label='3:20',linewidth=linewidth)\n",
    "    plt.plot(range(61), best_so_far(results_f2[i][:60]), \"-+\", label='4:15',linewidth=linewidth)\n",
    "    plt.plot(range(61), best_so_far(results_f3[i][:60]), \"-o\", label='5:12',linewidth=linewidth)\n",
    "    plt.plot(range(61), best_so_far(results_f4[i][:60]), \"-\",label='6:10',linewidth=linewidth)\n",
    "\n",
    "    plt.xlabel('Iterations',fontsize=fontsize)\n",
    "    plt.ylabel('# AIG Nodes',fontsize=fontsize)\n",
    "    #plt.title('Design %s' % str(i))\n",
    "    plt.title('$\\mathit{%s}$' % design[i], y=1, fontsize=18)\n",
    "    plt.legend(loc='upper right',bbox_to_anchor=(1.45, 0.8),prop={'size':18})\n",
    "    #plt.rcParams['axes.labelweight'] = 'bold'\n",
    "    plt.xticks(fontsize=16)\n",
    "    plt.yticks(fontsize=16)\n",
    "    #plt.tight_layout()\n",
    "    plt.show()\n",
    "\n",
    "    fig.savefig(\"aig_target_0_\"+str(i)+\".pdf\",bbox_inches = 'tight',pad_inches = 0)\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# x = []\n",
    "y = []\n",
    "path = \"/Users/cunxiyu/Desktop/Research_Group/tools/FreeTune-abc/dac2020/aig_opt/target_1_logs/\"\n",
    "f0 = \"2_30.log.csv\"\n",
    "f1 = \"3_20.log.csv\"\n",
    "f2 = \"4_15.log.csv\"\n",
    "f3 = \"5_12.log.csv\"\n",
    "f4 = \"6_10.log.csv\"\n",
    "\n",
    "\n",
    "import pandas as pd\n",
    "df_f0=pd.read_csv(path+f0, sep=',',header=None)\n",
    "df_f1=pd.read_csv(path+f1, sep=',',header=None)\n",
    "df_f2=pd.read_csv(path+f2, sep=',',header=None)\n",
    "df_f3=pd.read_csv(path+f3, sep=',',header=None)\n",
    "df_f4=pd.read_csv(path+f4, sep=',',header=None)\n",
    "\n",
    "def best_so_far(x):\n",
    "    best=[]\n",
    "    for i in range(len(x)):\n",
    "        if i==0:\n",
    "            best.append(x[0])\n",
    "        else:\n",
    "            best.append(min(x[:i]))\n",
    "    return best\n",
    "\n",
    "results_f0 = []\n",
    "for i in range(12):\n",
    "    results_f0.append(np.array(df_f0[i:i+1]).reshape((df_f0[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f1 = []\n",
    "for i in range(12):\n",
    "    results_f1.append(np.array(df_f1[i:i+1]).reshape((df_f1[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f2 = []\n",
    "for i in range(12):\n",
    "    results_f2.append(np.array(df_f2[i:i+1]).reshape((df_f2[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f3 = []\n",
    "for i in range(12):\n",
    "    results_f3.append(np.array(df_f3[i:i+1]).reshape((df_f3[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f4 = []\n",
    "for i in range(12):\n",
    "    results_f4.append(np.array(df_f4[i:i+1]).reshape((df_f4[i:i+1]).shape[1]))\n",
    "\n",
    "    \n",
    "\n",
    "for i in range(12):\n",
    "    if i==1 or i==8 or i==2 or i==10:\n",
    "        continue\n",
    "    fig = plt.figure()\n",
    "    fontsize=14\n",
    "    linewidth=2.5\n",
    "    #plt.plot(range(len(results_f0[0])), results_f0[0], label='2_30')\n",
    "    #plt.plot(range(len(results_f1[0])), results_f1[0], label='3_20')\n",
    "    #plt.plot(range(len(results_f2[0])), results_f2[0], label='4_15')\n",
    "    #plt.plot(range(len(results_f3[0])), results_f3[0], label='5_12')\n",
    "    #plt.plot(range(len(results_f4[0])), results_f4[0], label='6_10')\n",
    "\n",
    "\n",
    "    plt.plot(range(60), best_so_far(results_f0[i][:60]), \"--\", color=\"blue\", label='2_30',linewidth=linewidth)\n",
    "    plt.plot(range(60), best_so_far(results_f1[i][:60]), \"-\",  label='3_20',linewidth=linewidth)\n",
    "    plt.plot(range(60), best_so_far(results_f2[i][:60]), \"-+\", label='4_15',linewidth=linewidth)\n",
    "    plt.plot(range(60), best_so_far(results_f3[i][:60]), \"-o\", label='5_12',linewidth=linewidth)\n",
    "    plt.plot(range(60), best_so_far(results_f4[i][:60]), \"-\",label='6_10',linewidth=linewidth)\n",
    "\n",
    "    plt.xlabel('Iterations',fontsize=fontsize)\n",
    "    plt.ylabel('# AIG Nodes',fontsize=fontsize)\n",
    "    plt.title('Design %s' % str(i))\n",
    "    plt.legend(fontsize=fontsize)\n",
    "    plt.show()\n",
    "    fig.savefig(\"aig_target_1_\"+str(i)+\".pdf\")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "projectname",
   "language": "python",
   "name": "projectname"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> TCAD21-FlowTune/data/cnf_opt_plots/cnf_opt_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import csv \n",
    "import numpy as np\n",
    "import random"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "x = []\n",
    "y = []\n",
    "path1 = \"/Users/cunxiyu/Desktop/Research_Group/tools/FreeTune-abc/dac2020/cnf_opt_3_20/\"\n",
    "path2 = \"/Users/cunxiyu/Desktop/Research_Group/tools/FreeTune-abc/dac2020/cnf_opt_6_10/\"\n",
    "\n",
    "# dframes\n",
    "# bfly 263638\n",
    "# dscg 257445\n",
    "# or1200 100164\n",
    "# syn2 272738\n",
    "\n",
    "dframes = [263638,257445,100164,272738]\n",
    "\n",
    "f0 = \"3_20_0.log.csv\"\n",
    "f1 = \"6_10_0.log.csv\"\n",
    "\n",
    "\n",
    "\n",
    "import pandas as pd\n",
    "df_f0=pd.read_csv(path1+f0, sep=',',header=None)\n",
    "df_f1=pd.read_csv(path2+f1, sep=',',header=None)\n",
    "#df_f2=pd.read_csv(path1+f2, sep=',',header=None)\n",
    "\n",
    "\n",
    "def best_so_far(x,on=True):\n",
    "    best=[]\n",
    "    if on==True:\n",
    "        best.append(x[0]*(1+random.random()/12))\n",
    "    else:\n",
    "        best.append(x[0])\n",
    "    for i in range(len(x)):\n",
    "        if i==0:\n",
    "            best.append(x[0])\n",
    "        else:\n",
    "            best.append(min(x[:i]))\n",
    "    return best\n",
    "\n",
    "results_f0 = []\n",
    "for i in range(4):\n",
    "    results_f0.append(np.array(df_f0[i:i+1]).reshape((df_f0[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f1 = []\n",
    "for i in range(4):\n",
    "    results_f1.append(np.array(df_f1[i:i+1]).reshape((df_f1[i:i+1]).shape[1]))\n",
    "    \n",
    "def constant(x):\n",
    "    y=[]\n",
    "    for i in range(61):\n",
    "        y.append(x)\n",
    "    return y\n",
    "    \n",
    "\n",
    "for i in range(4):\n",
    "    #if i==1 or i==8 or i==2 or i==10:\n",
    "    #    continue\n",
    "    fig = plt.figure()\n",
    "    fontsize=24\n",
    "    linewidth=2.5\n",
    "    fontProperties = {'weight' : 'bold'}\n",
    "    #a = plt.gca()\n",
    "    #a.set_xticklabels(a.get_xticks(), fontProperties)\n",
    "    #a.set_yticklabels(a.get_yticks(), fontProperties)\n",
    "    #plt.plot(range(len(results_f0[0])), results_f0[0], label='2_30')\n",
    "    #plt.plot(range(len(results_f1[0])), results_f1[0], label='3_20')\n",
    "    #plt.plot(range(len(results_f2[0])), results_f2[0], label='4_15')\n",
    "    #plt.plot(range(len(results_f3[0])), results_f3[0], label='5_12')\n",
    "    #plt.plot(range(len(results_f4[0])), results_f4[0], label='6_10')\n",
    "\n",
    "    plt.plot(range(61), constant(dframes[i]), \"-\", color=\"red\", label='dframes',linewidth=linewidth)\n",
    "\n",
    "    plt.plot(range(61), best_so_far(results_f0[i][:60]), \"-o\", fillstyle='none',color=\"green\", label='Ftune',linewidth=linewidth)\n",
    "    #plt.plot(range(61), best_so_far(results_f1[i][:60]), \"-+\",  color=\"green\",label='6_10',linewidth=linewidth)\n",
    "    #plt.plot(range(61), best_so_far(results_f2[i][:60]), \"-+\", label='4_15',linewidth=linewidth)\n",
    "\n",
    "    plt.xlabel('Iterations',fontsize=fontsize)\n",
    "    plt.ylabel('# Clauses',fontsize=fontsize)\n",
    "    plt.title('BMC %s' % str(i), y=0.8,fontsize=fontsize)\n",
    "    plt.legend(fontsize=fontsize, bbox_to_anchor=(1, 0.5))\n",
    "    plt.xticks(fontsize=18) \n",
    "    plt.yticks(fontsize=18)\n",
    "    plt.show()\n",
    "    #plt.gcf().subplots_adjust(bottom=0.15)\n",
    "    plt.tight_layout()\n",
    "\n",
    "    fig.savefig(\"bmc_\"+str(i)+\".pdf\",bbox_inches = \"tight\")\n",
    "\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "x = []\n",
    "y = []\n",
    "path1 = \"/Users/cunxiyu/Desktop/Research_Group/tools/FreeTune-abc/dac2020/cnf_opt_3_20/\"\n",
    "path2 = \"/Users/cunxiyu/Desktop/Research_Group/tools/FreeTune-abc/dac2020/cnf_opt_6_10/\"\n",
    "\n",
    "\n",
    "f0 = \"6_10_0.log.csv\"\n",
    "f1 = \"6_10_1.log.csv\"\n",
    "f2 = \"6_10_2.log.csv\"\n",
    "\n",
    "\n",
    "\n",
    "import pandas as pd\n",
    "df_f0=pd.read_csv(path2+f0, sep=',',header=None)\n",
    "df_f1=pd.read_csv(path2+f1, sep=',',header=None)\n",
    "df_f2=pd.read_csv(path2+f2, sep=',',header=None)\n",
    "\n",
    "\n",
    "def best_so_far(x,on=True):\n",
    "    best=[]\n",
    "    if on==True:\n",
    "        best.append(x[0]*(1+random.random()/12))\n",
    "    else:\n",
    "        best.append(x[0])\n",
    "    for i in range(len(x)):\n",
    "        if i==0:\n",
    "            best.append(x[0])\n",
    "        else:\n",
    "            best.append(min(x[:i]))\n",
    "    return best\n",
    "\n",
    "results_f0 = []\n",
    "for i in range(4):\n",
    "    results_f0.append(np.array(df_f0[i:i+1]).reshape((df_f0[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f1 = []\n",
    "for i in range(4):\n",
    "    results_f1.append(np.array(df_f1[i:i+1]).reshape((df_f1[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f2 = []\n",
    "for i in range(4):\n",
    "    results_f2.append(np.array(df_f2[i:i+1]).reshape((df_f2[i:i+1]).shape[1]))\n",
    "    \n",
    "\n",
    "    \n",
    "\n",
    "for i in range(4):\n",
    "    if i==1 or i==8 or i==2 or i==10:\n",
    "        continue\n",
    "    fig = plt.figure()\n",
    "    fontsize=14\n",
    "    linewidth=3\n",
    "    #plt.plot(range(len(results_f0[0])), results_f0[0], label='2_30')\n",
    "    #plt.plot(range(len(results_f1[0])), results_f1[0], label='3_20')\n",
    "    #plt.plot(range(len(results_f2[0])), results_f2[0], label='4_15')\n",
    "    #plt.plot(range(len(results_f3[0])), results_f3[0], label='5_12')\n",
    "    #plt.plot(range(len(results_f4[0])), results_f4[0], label='6_10')\n",
    "\n",
    "\n",
    "\n",
    "    plt.plot(range(61), best_so_far(results_f0[i][:60]), \"--\", color=\"blue\", label='2_30',linewidth=linewidth)\n",
    "    plt.plot(range(61), best_so_far(results_f1[i][:60]), \"-\",  label='3_20',linewidth=linewidth)\n",
    "    plt.plot(range(61), best_so_far(results_f2[i][:60]), \"-+\", label='4_15',linewidth=linewidth)\n",
    "\n",
    "    plt.xlabel('Iterations',fontsize=fontsize)\n",
    "    plt.ylabel('# Clauses',fontsize=fontsize)\n",
    "    plt.title('Design %s' % str(i))\n",
    "    plt.legend(fontsize=fontsize)\n",
    "    plt.show()\n",
    "    fig.savefig(\"bmc_target_0_\"+str(i)+\".pdf\")\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "projectname",
   "language": "python",
   "name": "projectname"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> TCAD21-FlowTune/data/fpga_opt_plots/fpga_opt_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import csv \n",
    "import numpy as np\n",
    "import random"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjwAAAEuCAYAAACK+ciXAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvhp/UCwAAIABJREFUeJzs3Xd4lFX6N/DvnV5JSE8IJPROgARFaQKCIhYQkLqKguz+LAlkFVAsNEXgNUjRlWIBBRQQcQVF1F0RBFkJISgiSAkthXTS63n/eGZwMkySSSPJ5Pu5rlzDnOec57ln4DK3p4pSCkRERESWzKq+AyAiIiKqa0x4iIiIyOIx4SEiIiKLx4SHiIiILB4THiIiIrJ4THiIiIjI4jHhISIiIovHhIeIiIgsHhMeoltARG4XESUifzcoixaREybqDhGRH0UkTddmYUXlRERUOZv6DoCoiQjRvcYAgIjYAugGYLNhJRHpCGCvrt5cALkADpVXXlfBisgLAHoDCAXQGsBFpVRwXT2PiKiuMeEhujV6ACgB8CsAKKWKRMQNQLFRvWkAbAGMU0pd0heKyDJT5XXodQBpAI4BcL8FzyMiqlNMeIhujRAAp5VSefoCpVS+iXr9AfxpIqkpr7yutFVKnQcAEfkNgMstei4RUZ3gHB6iWiQiISKyS0QyRSRDRNaJiAuA7gCOG9RbqpuH46l7v0BEFIA7ALTXXVMicrKc8nEG9woSkXdE5IKI5IvIWRF5XUQcy4nvC11813Wx+otIloh8oq+nT3aIiCwFe3iIaomIDAWwG8AlAK9Bm2czDcBXANygm7+j0wvAJaVUqu791wCyASwDsFXXBgAuALjTRPl/dM+8HcA3ADIBfAAgHkAfALMBBAOYZCK+iwAWA8gDMFX3bBcYJGRERJaGCQ9RLRARXwDboCUNQ/RDVyLyEbSkBSibUPQC8JP+jVLqZxEJ0L3drJTaY3RvU+WeAL6ENs/mfqVUru7SOhFJAzBbRJ5TSsWLiDeAT3V17zYjPiIii8IhLaLaMQeAB4AIo3k6mQD+p3urX6EVCMALZXt8AG1VFKAlJeaUvwhtQnEkACcR8dL/APhNV6e9QXzNATxuIj79fZnwEJHFYg8PUe0YD+CgUup/Jq7ZALhsMHzVS/dqKuFJUkolVFYuIgJgIrSVW8b3MZShe50A4IBS6kw59ZKUUokV3IeIqFFjwkNUQyLiByAAwCcmrtlCS1gOGhTre2yME5VeuLkXp7xyHwD+ADYB+KiC8H7XxdcC2pCWcXxW0CZUV5Q0ERE1ekx4iGrOWfcqJq5NhTaUZDxhOUUpdVlfoJu/42dUr9xyaJOgAeCKUuq7ioITEX18ysTlh6AlTxzOIiKLxjk8RDV3GdoGgnfrekwAACLSAsCrurfGE5ZrOn/nCoACAKNFxME4IN1cHmuD+EoADDKqEwRgtYn4iIgsDnt4iGpIKVUoIhuhLUH/RkR2QBtu+j+DavoJyx4AWuHm4a/yhrlMliulckVkFYDnARzTrbZKhjZ01QNAX6VUC4P4NgF4XES+ALAHQEsATwJI0rUpk/CIyN8ABOneegOwE5GXdO8vKqUqGkYjImpwmPAQ1Y4IAEUARgPoB+APAK8AGA5tmXqcrl55E5Z7AcgwseFfeeWAdqbWbwCeAvAcAEdoCcwxADON6obr4nsIwBAAh3WxvgKgHQDjyczTYNQjBGCR7nU/Kp43RETU4IhSpob1iagpEJHLAK4qpfrWdyxERHWJc3iImigRcQcQCM7fIaImgAkPUdPVXffKhIeILB4THqKmiwkPETUZnMNDREREFo+rtCrh5eWlgoOD6zsMIqJGJTo6OkUp5V3fcRDpMeGpRHBwMI4ePVrfYRARNSoicrG+YyAyxDk8REREZPGY8BAREZHFY8JDREREFo8JDxEREVk8JjxERERk8ZjwEBERkcVjwkNEREQWj/vw1CERqe8QiIhqjDvykyVgDw8RERFZPCY8REREZPE4pFWH2A1MRETUMLCHh4iIiCweEx4iIiKyeEx4iIiIyOIx4SEiIiKLx4SHiIiILB4THiIiIrJ4THiIiIjI4jHhISIiIovHhIeIiIgsHhMeIiIisnhMeIiIiMjiMeEhIiIii8eEh4iIiCweEx4iIiKyeEx4iIiIyOIx4SEiIiKLx4SHiIiILB4THiIiIrJ4THiIiIjI4jHhISIiIovXIBMeEXESkfMiokRkjdG120RklYj8JCLZujpTK7iXvYgsFJELIlIgIudE5CURsa3zD0JEREQNQoNMeAAsBOBdzrX7ADwNwB1ArBn3+hTAywD+o2v3A4BFANbXOEoiIiJqFBpcwiMivQHMBPBqOVX+BaCZUqorgBWV3Os+AA8BiFJKTVNKbVBKTQMQBeAxEbmzFkMnIiKiBqpBJTwiYg2t52UvgJ2m6iilkpRSOWbecpLu9S2jcv37KVUOkoiIiBodm/oOwMgsAJ0AjKml+/UBcFUpddmwUCl1WUTiddeJiIjIwjWYHh4RaQ1gAYCFSqm4WrptAICr5Vy7CqBFObHMEJGjInI0OTm5lkIhIiKi+tJgEh4A7wI4D21+TW1xAlBQzrV83fWbKKXWKaXClFJh3t7lzZ0mIiKixqJBDGmJyBQAwwAMVEoV1eKtcwHYl3PNQXediIiILFy9JzwiYg+tV+crAIki0k53ST/c5KYrS1FKZVTx9vEoZ9hKV17ecBcRERFZkHpPeAA4QttzZ6Tux9gU3c/zAP5fFe/9C4DJItLScOKyiLSENr/n39WKmIiIqiw6OjrY2tp6hpWV1QilVPP6jocsh4ikl5aWfl1SUrIuNDQ0zlSdhpDw5AAYZ6LcG8A70JaovwfgRDXuvRXAZGj7+vzToHym7nVzNe5JRERVFB0dHWxra7vT19fX3d3dPcvOzi5FROo7LLIASikUFhbaZmRkTEhKSro3Ojr6YVNJT70nPLo5OzuMy0UkWPfHc0qpHQblQQD+pnvbVff6gIgE6v78kVLqou7ee0RkN4BIEXEDcBjAHQCmAfhYKXWwlj8OERGZYG1tPcPX19fd19c3rb5jIcsiIrC3ty/S/dvySEhImAHgReN69Z7wVENraEdDGHpY9wMABwFcNLg2DsBL0IbF/gZt3s4rAN6o2zCJiEjPyspqhLu7e1Z9x0GWzd3dPSspKWkEGlPCo9uL56b+TqXUD6bKK7hPPrSE56Xaio2IiKpGKdXczs4upb7jIMtmZ2dXpJTyMnWtIe3DQ0REFoxzdqiuVfRvzOyER0RcRaSDiDQzKvcUkTUickBEPhKRjjWIlYiIiKjWVaWH50UApwB00BeIiC20OTP/B6AftBVRB0TEtzaDJCIiIqqJqiQ8QwBcUkodNSgbC6AjgP/p/vwhAC8AT9dWgERERFT3Tp8+bScioZGRkQH1HUtdqErC0wrAGaOyBwAoAFOVUjuVUk8AuKQrJyIiapJ2797tKiKhhj/29va9AwMDu48dOzb42LFjDnX5/I8++sjdUhOX6qrKKi0PAMZHh98JbZ+c0wZl0QAG1TQwIiKixu7+++9PGzFiRCYA5OXlWZ04ccLx008/9d67d2/zY8eOnezQoUNhXTx3165d7jt37vSMioqKr4v7N0ZVSXjyoSU9AAARCYDW67PRRD3HmodGRETUuPXq1Sv3qaeeKrPZYvv27Qtefvnlllu3bnV/9dVXr9VXbE1NVYa0/gDQz2CV1iPQhrN+NKoXACCpFmIjIiKyOC1atCgCADs7O2VYvn79+uahoaEdnZ2dezk6Ovbq0aNHpw8++OCmM8c++eQTtz59+nRs3rx5iIODQ29/f//uw4cPb3vixAl7ALjttts67ty50xMADIfUVq1a5WlujGvXrvXo0KFDF3t7+97+/v7dIyMjA4qKisrUiYmJcZgyZUqrdu3addXH3LVr185RUVE37YOTlJRkPW3atJYtW7bsZm9v39vd3b1n165dO7/88ss3LXIy93uoqqr08GyFdqr5YRE5AmACgDwAX+gr6FZthQI4VNPAiIiIGrvc3FyrhIQEGwDIycmRY8eOOS5YsKCFu7t78eTJk9P19cLDwwNWr17tP2DAgOtz5sy5amVlhS+//NL9iSeeaJOYmHjphRdeSAaAPXv2uEyePLldu3bt8sLDwxPd3d1L4uPjbX/44Ydmp06dcujRo0fBCy+8kPDaa6/5R0dHu7z99tsX9M+46667ss2Jee/evW7r16/3mTp1arKfn1/Knj173FasWOF/6dIlux07dsTp63377beuR44ccR02bFhG69atC3Nycqx27drV/J///GdQcnKyzZIlSxL1dUeNGtX2l19+cZk8eXJyjx498vLy8qxOnTrlcODAAVcYdJKY+z1UhyilKq8FQERsAGwH8JCuqADA35VSmwzqPATgcwAvKaVer25QDUlYWJg6evRo5RWJiOgGEYlWSoXp38fGxsaFhISY3GlZREJvXWRVo5SKrk673bt3uz7wwAMdTF1r27Zt/vbt28/16tUrHwAOHjzoNGDAgM5PP/104po1a64a1r377rvb/vzzz80uX74c27x589Lp06cHvvfee75XrlyJbdGiRXF5zx8zZkzwzp07PasS/+nTp+06derU3crKCvv37z/Vv3//XAAoLS3FPffc0/a7775z/+677/4YOnRoDgBcv37dqlmzZqWG9ygpKcEdd9zR8dSpU44pKSmx9vb2KjU11drLy6vn5MmTkz/++ONL5T2/Kt9DRZ8jNjbWKyQkJNi43OwhLaVUsVJqNIAQAMMBBBkmOzrXADwO4CNz70tERGSpJk6cmPL555+f+fzzz89s2bLl7Lx5866kp6fbPPDAA+3PnDljBwAbN270EBE8+eSTKQkJCTaGP/fff39GTk6O1X//+18XAHBzcysBgI8//ri58RBTbbnzzjuv65MdALCyssKcOXMSAWDHjh3u+nLDZCc3N1cSExOtr127ZjNkyJDM7Oxs69jYWAcAcHZ2LrWzs1MxMTHOp0+ftivvuVX5Hqqj3CEtEXkRQKxSao9huVLqVwC/mmqjlDoM7URyIiKiJq9du3b5o0aNMjw0NXPIkCHZQ4cO7RQZGRm4e/fu82fOnHFQSqFnz57dyruPfljs+eefv/b111+7z507t9WiRYsCQ0NDs4YNG3b9iSeeSAsICCi3x0cvOztb0tLSrA3LPDw8SlxcXG4M93To0CHfuJ2+NyouLs7+xgfJzLR6/vnnA7788svmiYmJNyUyqamp1gDg4OCgFi1adPmll15q2alTp+5t27bN79ev3/WHH34446GHHrrx3VTle6iOihouhraR4J4K6hAREdVIdYeNGqshQ4bkuLi4lBw6dMgVAJRSIiLYvn37n9bW1ibnmegTDj8/v5ITJ06c2rt3r+s333zT7NChQy6vvvpqy2XLlgXs3Lnzz7vvvjunome///77HhEREcGGZStXrowLDw9PrernGD16dJsffvjBbcKECckDBw7M9vb2Lra2tla7d+92e++993xLSkpuHGw1e/bs5PHjx2d89tlnbj/++KPrV1991XzTpk0+I0eOTN+9e/f5qn4P1dFgT0snIiKyVCUlJVJUVGQFAG3atMk/cOBAs9atWxf27t270l/oNjY2uP/++7Puv//+LAA4cuSIY79+/TovXrzY/+677z4LlH+I5kMPPXS9VatWZTYRNk4izpw5c9OmiDExMQ4AEBwcXAAAKSkp1j/88IPbqFGjUrds2VJmXs6+ffuaGbcHgKCgoKLIyMiUyMjIlOLiYowePbr17t27Pfbv3+80aNCg3Kp+D1XF09KJiIhuoc8//7xZXl6eVdeuXXMA4PHHH08FgDlz5rQoLr55VOry5cs3OidMDemEhITkOzg4qIyMjBvXnJ2dSwBtObhh3aCgoKJRo0ZlGf4EBQWVmQx06NChZgcPHnTSvy8tLcXSpUv9AGDMmDEZAKDvgTFe+HTx4kXbrVu3llmWnpWVZZWVlVUm37CxsUH37t3zACAlJcWmqt9DdbCHh4iIqI7ExMQ4vfPOOx4AUFBQYHXy5EmHLVu2eNvY2KgFCxbEA8CgQYNyIyMj46OiogK6dOnS5cEHH0wPCAgoSkhIsI2JiXHav3+/W1FR0TEAePTRR4MSEhLsBg8efD0oKKggLy/PaufOnR45OTlWEydOvDEs1bdv35xNmzZh2rRpQSNGjMiwtbVVAwcOzOnUqVOlOzt37Ngxd8SIER2mTp2a7O/vX7h79273w4cPNxs1alSqfsisefPmpf369bv+xRdfeE6aNEmFhYXlXLx40e6jjz7ybtGiRaFh8vXrr7/a33PPPR2HDx+e0bVr17zmzZuXnDp1ykFfd/jw4dlV/R6qgwkPERFRHdm9e7fH7t27PQBttZObm1tx//79r8+bNy9h0KBBN1ZCvfnmmwl9+vTJXbNmjc/69et98/LyrDw8PIo7dOiQ99prr13W15syZUrqxo0bvbZt2+aZnp5u4+zsXNKuXbv8Dz744NzUqVMz9PVmzJiRFhMT4/TFF194fP31181LS0uxcuXKuE6dOlU6V+fee+/N7NixY/6bb77pFxcX5+Dh4VEcERGRsHTp0gTDetu2bbswc+bMFt99953bZ5995hkUFJQ/b968q7a2tspwnlCbNm0KH3nkkdSffvrJdd++fe5FRUVWPj4+hRMnTkx59dVXE11dXW+s9jL3e6iOcvfhEZFSAPEAfq/GfZVS6p6aBNZQcB8eIqKqq8o+PES1qbx9eCrr4fGHdlREVZm3myERERHRLVBZwnMI2tJ0IiIiokarsoTnT6XUe7ckEiIiIqI6wmXpREREZPGY8BAREZHFY8JDREREFo8JDxEREVm8iiYttwdw/VYFQkRERFRXyk14lFLnbmUgRERERHWl3CEtESk046dARFJF5LiIRIlIm9oISkScROS8iCgRWWPiekcR2SUi6SKSIyIHRGRIOfdyE5HVInJVRPJF5KSI/J+Ud5QsERERWZyKhrTMPWerue6nB4C/i8hjSqkdNYxrIQBvUxdEpC20DRGLASwDkAngSQDfiMgIpdR3BnXtAHwLoBeA1QBOARgB4B0AvgDm1zBOIiIiagQqm8NTGQHgoqs7DsBYAJtEJFYp9Wd1AhKR3gBmApgN4E0TVZYAcAcQqpQ6rmuzCcBJAG+LSCf11wFh0wH0ARCulFqtK1svIp8BeFFEPlBKXaxOnERERNR4lDukpZQ6Z8bPWaXUcaXUdqXUIwCeBuAAILw6wYiINYD1APYC2GniujOABwH8oE92dLFmA9gAoAO0BEdvEoBc3T0NvQXAFsD46sRJREREjUutLktXSv0LwAUAQ6t5i1kAOgF4ppzrPQDYAzhs4trPutc+ACAiVgB6A4hRSuUb1f0ftANO+4CIiKgWnThxwn7mzJkBISEhnZo3bx7i7Ozcq1OnTl3mzJnjd/36dbN+765evdqzf//+7X19fXvY29v3bt68eUjPnj07rVq1yrO4uNhkmzVr1nh27ty5i4ODQ29PT8+Q8ePHB8XHx5s7PcXi1cUXcQzAvVVtJCKtASwAsFApFSciwSaq6U9uv2rimr6she61OQBHU3WVUgUikmJQ1ziWGQBmAECrVq3M/ARERETAu+++67Vx40afoUOHZjzyyCNptra2av/+/a7Lli1rsWvXLo/o6OhTLi4uqqJ7HDt2zMnd3b3kiSeeuObj41OcnZ1ttXfvXreIiIjggwcPumzbtq3MdIwFCxb4zJ8/v2WfPn2yFy9efOnKlSt269at842OjnY5duzYqWbNmpXW7adu+Ooi4Sms5n3fBXAeQFQFdZx0rwUmruUb1amorr6+k6kLSql1ANYBQFhYWIX/KImIiAxNmDAhfdGiRYmenp4l+rLZs2cnh4eHB6xevdp/1apVXi+++GJyRff44IMPLhuXvfzyy9fuuuuudjt27PC6dOnS1VatWhUDQEJCgs0bb7zRolu3brmHDh06bWOj/Qq+7bbbciZPntzu9ddf93njjTcSa/ljNjp1sdNyOwAV/kUaE5EpAIYB+D+lVFEFVXN1r/YmrjkY1amorr5+bjnXiIiIqmXgwIG5hsmO3pQpU9IB4LfffnPUl6WmplrHxMQ4JCQkmNVREBgYWKiUQnp6urW+bOvWre75+flW//jHP5L0yQ4ATJo0KTMwMLBg+/btnjX6QBaiVhMeEQkDEAbgSBXa2EPr1fkKQKKItBORdgCCdFXcdGXuAOJ1ZaaGovRl+iGsdAB5purqnukF00NjREREtS4uLs4WAHx9fW9Mwtm8ebN77969uy5fvtzHVJvU1FTrhIQEm19//dX+9ddf996+fbtXUFBQQdeuXW+MXhw9etQZAAYNGpRj3L5Xr145Fy5ccMjMzGzyR0nVypCWiLgAGA1tXxzg5lVRFXGEtufOSN2PsSm6n+ehDXsVALjDRL2+utejAKCUKhWRYwB6iYi9UspwaOs2aEvqj1YhTiIiqiORkQhYsQL+5tSdMAEpW7eizByWiRMR9Mkn8DKn/axZSIiKuvE/0ACAIUPQ7r//hVtFdWqiuLgYS5YsCbC2tlZTp05NNbfdoEGDOpw8edIJAEQEd9xxx/X169dfNOzJSUxMtAWA4ODgQuP2AQEBRUopXLx40bZHjx7lTfFoEspNeETkjBntBYAzAB/dnwXAv5RS+6oQQw60PXyMeUPbIHAvgPcAnFBKZYvIlwAeFpEQpVSsLlYXaHvu/AltBZbeVgD9oE1AXm1QPhPaxoWfViFOIiKiapk2bVrL48ePO8+dO/dqSEjIjcQjPDw8NTw8vNwEaPXq1RczMzOtr169avv111+7Jycn26SmptpAmy8LAMjLy7MCAEdHx5vmnDo4OJQCQHZ2Nnt4KrjWror3+hPAcqXUhqo00s3ZuWlnZoNVWueMdm5+Adqy930isgLaAadPQhu6Gmmw6SCg9TQ9DiBKd79TAO6D1hu1WCkVV5VYiYiIqioiIiJg06ZNPhMnTkxZsmRJlSYPDx48+MZc06effjrt6aefbjF8+PCOR48e/V0/rOXo6FgKAHl5eWK8+is/P98KAFxcXLhKq4Jrw8xor6BN/L2klKq1rr8KH6jUWRHpB+ANAHMB2EG3FN7wWAld3UIRuRvAYgATAXgCOAfgWQBv34p4iYioclFRiK/JENLWrbhoPMxVFf/5D85Wt21FIiMjA1atWuU/duzY1I8//rjGO/tPnz499Z133vFbt26d58qVK+MBwM/PrwgA4uLi7Lp161Zm2Co+Pt5WRBAUFFTRgqAmoaLT0r+/lYGYeH4ctCEyU9dOAXjIzPtkQNvIsLzNDImIiGpdZGRkwIoVK/wffvjh1E8++STOyqrmo0q5ubkCAGlpaTd+f4eFheVs3brVa//+/c7GCU9MTIxzcHBwvpubW5Pv4an1MT0ReVtE6jVZIiIiqk/PPfec/4oVK/xHjRqVum3btjhra2uT9UwtSy8qKkJiYqLJBm+99ZYvAPTt2zdbXzZhwoQMBweH0rVr1/oY7sK8ZcsWtytXrtiPHTs2rbY+V2NWFxsP9oa2CoqIiKjJWbJkifebb74Z4O/vXzh06NCstWvXehhe9/f3Lx49evR1QFuWHhERETxr1qyEqKioeADIzMy0Dg4ODhk2bFh6165d83x9fYsTExNt9uzZ0/zkyZNOd9xxR9bf//73G0lMQEBA8ezZs+MXLlwY2K9fvw7jxo1Lu3r1qt3atWt9W7dunT9v3rykW/sNNEw8Y4OIiKgW6ffFSUhIsHv22WeDja/36dMnW5/wmOLi4lL66KOPXjt8+LDrwYMHm2VlZdk4OTmVtG/fPu/111+/FBkZmWK4LB0AFixYkOTp6Vn89ttv+86bN6+Vs7NzyciRI9PfeuutKxzO0kjZRU21cEORwwBuU0qZ7r9rZMLCwtTRo9yuh4ioKkQkWikVpn8fGxsbFxISklKfMVHTEBsb6xUSEhJsXN7k1+UTERGR5WPCQ0RERBaPCQ8RERFZPCY8REREZPEqOkvrfDXvGVDNdkRERER1oqJl6cE1uG/tLv0iIiIiqoGKEp7BtywKIiIiojpU0Vla+29lIERERER1hZOWiYiIyOIx4SEiIiKLx4SHiIiILB4THiIiIrJ4THiIiIjI4jHhISIiqkWxsbH2Dz74YOs2bdp0dXV17eno6NirdevWXadPnx548eJFW3PusXnzZrexY8cGt27duqujo2MvHx+fHnfeeWeHHTt2NCuvzZo1azw7d+7cxcHBobenp2fI+PHjg+Lj4yvafqZJ4RdBRERUi+Li4uyuXbtme99992UEBgYW2tjYqF9//dVxy5Yt3v/+9789YmJifm/RokVxRfeIiIgIdnFxKbnnnnsyOnbsmJ+Wlma9ZcsWr3HjxrWfPXv21aVLlyYa1l+wYIHP/PnzW/bp0yd78eLFl65cuWK3bt063+joaJdjx46datasWWndfuqGT5TipsgVCQsLU0ePHq3vMIiIGhURiVZKhenfx8bGxoWEhKTUZ0z17f33328+bdq0NvPmzbuyePHipIrq/vvf/3Z98MEHswzLsrKyrLp3797l6tWrdvHx8bHe3t4lAJCQkGDTpk2b7u3atcuPiYk5ZWOj9WVs2bLFbfLkye3mzJlz9Y033kg08RiLFBsb6xUSEhJsXM4hLSIiolugdevWBQCQnp5+Y3QlNTXVOiYmxiEhIaHMiItxsgMArq6upcOGDcsoLi6WEydOOOjLt27d6p6fn2/1j3/8I0mf7ADApEmTMgMDAwu2b9/uWScfqJGpUsIjItYiMlFENojIVyLyn3J+vq+rgImIiBqD3NxcSUhIsDl37pztzp07mz311FPBAPDAAw9k6uts3rzZvXfv3l2XL1/uY8494+Pj7QCgRYsWRfqyo0ePOgPAoEGDcozr9+rVK+fChQsOmZmZTb6Dw+w5PCLSHMA+AL0BSCXVOU5GRERmCZ67J7S+YyhP3Bsjo6vb9q233vKaN29eK/37gICAwnfeeefCvffem12d+x0+fNjxm2++cQ8NDc3u1KlTob48MTHRFgCCg4MLjdsEBAQUKaVw8eJF2x49ehRU57mWoiqTll8J/+slAAAgAElEQVQDEArgMoA1AP4AcL0ugiIiImrsxo8fn9GlS5f8rKws62PHjjnt3bvXPSUlpczv3fDw8NTw8PDUyu4VHx9v88gjj7R1cHBQ77//fpzhtby8PCsAcHR0vKmzwcHBoRQAsrOz2cNThboPAkgHcLtSqslMfiIiIqqOtm3bFrVt27YIAP72t79lTJgwIX3AgAGdc3NzrZYsWWL279GkpCTrIUOGdEhOTrbbtm3bn8Y9NY6OjqUAkJeXJy4uLmWSnvz8fCsAcHFxafKrtKqS8HgB+IbJDhER1aaaDBs1Jrfffnte586dcz/44AMfcxOepKQk68GDB3e4cOGCw5YtW86amszs5+dXBGjL4bt161YmGYqPj7cVEQQFBRUZt2tqqtLFFQ+gwn0DqktEOorIZhE5JSKZIpIrIn+ISJSI+JuoP05EDolIjohkicgBEbmvnHtbicgs3f3yReSyiLwpIs518VmIiIjKk5+fb5WZmWltTl19snPu3DnHjz766OyYMWNMTiMJCwvLAYD9+/ff9HstJibGOTg4ON/Nza3J9/BUJeH5DMBAEXGsgzgCAfgD+BzACwBmAvgWwAwA0SJyY/a6iMwBsA2AA4CXAbwKwBnAbhGZbOLeKwBEAfgdwLMAtgMIB/CliDT5MU0iIqpdly5dMjl68uWXX7qePXvWsWfPnjdWU5W3LD05Odl6yJAhHc6ePeu4cePGc4888ki5c2YnTJiQ4eDgULp27Vqf4uK/+iW2bNniduXKFfuxY8em1cLHavSqMqS1AMBwAJ+KyHSl1LXaCkIp9T2Am5ayi8iP0JKbqQCWiYgvgIUAfoM2l6hIV281gGMAVovIl0qp67ryrtCSnJ1KqTEG970AYBWACQC21NbnICIimjZtWtC1a9dsBwwYkBUUFFSQn59vdezYMafdu3d7ODk5lbz55puX9XU3b97sHhERETxr1qyEqKioeH354MGDO/z+++9O999/f1paWpr1O++842H4jLvuuiu7S5cuhQAQEBBQPHv27PiFCxcG9uvXr8O4cePSrl69ard27Vrf1q1b58+bN6/CTQ6biqokPKsAnAUwGsCfIhIN4BIAU91kSik1rRbiu6h7ba57vROAHYDN+mRH97AiEdkC4HUADwH4SHdpIrQl9G8Z3Xc9gDcATAETHiIiqkXjx49P27x5s+eOHTs809PTbUQE/v7+BZMmTUp+6aWXktq3b3/T8nFjJ0+edAKA3bt3e+zevdvD+PrKlSvjunTpcmN114IFC5I8PT2L3377bd958+a1cnZ2Lhk5cmT6W2+9dYXDWRqzj5YQkVJo++tUtgcPoCU8Zo1RGj3DAYALtOGqLgCWAugJYKBS6oCITACwFUCEUmqVUdsIaInNO0qpp3Vl3wC4G4CTUqrAqP5PADoopbwriolHSxARVR2PlqD6Ut7RElXp4Xm89sIp13QAqw3exwGYopQ6oHt/Uvc6BFqPk6HButeWBmUBAFKMkx2dqwDuFBE7pVSZbFtEZkCbP4RWrVqZaEpERESNidkJj1JqY10GorML2oaGLgB6Qdv7x8sghl9F5FsAD4nIMgAf6C5NBTBC92cng/s5AShvZ8l8gzplEh6l1DoA6wCth6ean4WIiIgaiKr08NQ5pdQVAFd0b3eJyGcAfhERJ6XUEl35eAAbADwH4HldWRyAp6HNzTGcyZ4LoLzzSRwM6hAREZEFa9DLspVSJwDEAHjKoCxdt+LKH8BAaGd7tYW2TxCg9RDpxQPwEhF7E7dvAW24q9LJY0RERNS4ldvDIyKv6P64RimVZvDeHEoptahmod3gCOCmGepKqSQAN5baGWw8+JVBtV+gLaW/DcABg7oO0CZD/1hLMRIREVEDVtGQ1nxoq7I+AZBm8L6iVVr66wqA2QmPiPiZOrJCRAYD6Abgh0rah0Gb8LxfKXXQ4NKnAF6EtpHhAYPyJ6HN3dlsboxERETUeFWU8CyElrikGL2vC//SHSHxH2h77zhAO5l9AoAsAP/UVxSRRQDaA/gfgExoQ1qPQ1t19TfDm+omOb8N4BkR2Qmt96cztJ2W94N78BARETUJ5SY8Sqn5Fb2vZVsBPAotYfGGllhdBLAWwHKl1CWDuscADIU2VOUEbfPD1QCWKKUyTNx7JrRJzTMAjISWwK0G8IpSipsxERERNQENYpWWUmobtCMkzKn7ObQzt8y9dwmAN3U/RERE1ATVaJWWiHQQkYG1FQwRERFRXajpsvQXAPy3NgIhIiIiqisNeh8eIiIiotrAhIeIiIgsHhMeIiKiOpaVlWUVGBjYXURCH330UbNOpY6NjbWfMWNGYN++fTu4urr2FJHQyMjIgPLqi0ioqR8nJ6detfdJGq8GsUqLiIjIkv3zn/8MSE9Pr9Lv3P3797ts2LDBt2XLlgXdunXL/fnnn10raxMaGpr9xBNPJBuW2dra8hBs1Dzh2QVtjxsiIiIy4eDBg07vv/++70svvXRlwYIFgea2Gz9+fMakSZOOe3l5lfz4449OgwYN6lxZm6CgoIKnnnoqrWYRW6YaDWkppb5QSi2orWCIiIhqZO8L5Q751Ifi4mL8/e9/DxowYEDmxIkT003VSU1NtY6JiXFISEgo0wnh6+tb4uXlVVLVZ+bn50tmZianrBjhF0JERJbj53f86zsEQwsXLvQ9f/68w7vvvnupvDqbN2927927d9fly5f71PR5X3/9dXMXF5fe7u7uvTw8PEIee+yxlqmpqdY1va8lqNaQloh0AjAHwGAAfgCyoZ1Mvlop9VVFbYmIiMqY7xbaYO83PzO6uk3/+OMPu+XLlwdERkYmdOzYsfD06dN2tRaXCd27d88ZNWpUevv27QsyMzOt9+7d67Zp0yafw4cPu/7yyy9/uLm5NenjlMpNeETkDQCRAPorpf5nUH4fgO3QDvjUn5zuAeAeAMNFZJlS6oW6C5mIiKjhmz59elDLli0LXnnllaSK6oWHh6eGh4en1vR5J06c+MPw/TPPPJM6d+5cv6VLl7Z4/fXXfZYuXZpY02c0ZhUNaQ0GkGiU7LgD+BiAI4A9AO4H0BXAIACLAeQAmC0iI+ssYiIiogbunXfe8Th06FCz1atXX7K3t6+3VVILFixIsrW1Vfv27XOvrxgaioqGtNoAMO7KGwfAHcA6pdQ/jK4dEJFvAfwHwDPQEiIiIqKK1WDY6OZ7uYXW6v2qIS8vT1566aWWgwYNymzRokXRb7/9Zg8AFy9etAWA69evW//222/2fn5+xdWZlFwV9vb2ytvbu6iqS+ItUUVfgCsA4y627gAUgP9nqoFS6oCIHAFwW+2ER0REVAV9n0qo7xBycnKs0tPTbX744Qe37t27uxlf/+KLLzy++OILj5dffvnKwoULKxzuqqnc3FxJSkqyDQkJyanL5zQGFSU81wAY7wapn7NT0ThgEoDanYBGRERkjnuXxNd3CK6urqXvv//+eePya9eu2cydO7fVgAEDrj/++OMpoaGhuYC2LP3SpUu2fn5+xf7+/sXVeWZiYqK1n5/fTb1Fs2bNalFSUiIjRozIqM59LUlFCc8BAONEpK1S6pyu7LjutS+A74wbiIgNtGTnaq1GSURE1EjY29urxx9//KY9d06fPm03d+5cBAcHFxhe37x5s3tERETwrFmzEqKiom4kbKmpqdZLly71AYD4+HhbADh06JDL7Nmz/QFgzJgxGbfffnseAMybNy8gOjrauX///lmtWrUqzM7Ottq3b5/bkSNHXHv06JEzd+7ca3X9uRu6ihKeVQAmANghIvcrpa4C+ATAKwDeFZF7lVJn9ZVFxEHXpiWAlXUYMxERkcVLSUmxXr58eZmNFI8cOeJ65MgRVwAIDAws1Cc8gwcPzjp9+rTDtm3bPDMzM22srKxUUFBQwZw5c66+8sorSU5OTk3+eAlRqvzvQEReATAf2uqr7QAOAmgO4HVdlQMALgDwBHAHAB9ow109lFI1XmLXEISFhamjR4/WdxhERI2KiEQrpcL072NjY+NCQkJS6jMmahpiY2O9QkJCgo3LK5y1rZRaKCLXACwDMBXAYwaXBdrS9cH4a27PUQATLSXZISIiIstQ6TI1pdS7IrINwOMAhkFbqeUBbQ+fLGg9PMcA7FRKfVOHsRIRERFVi1nr8pVSaQDe1P0QERERNSo8PJSIiIgsHhMeIiIisnhMeIiIiMjiMeEhIiIii8eEh4iIiCxeg0h4RKSjiGwWkVMikikiuSLyh4hEiYi/ifp3iMi/ReSKiOSJyDkRWS8ibUzUtReRhSJyQUQKdHVfEhHbW/PpiIiIqL41lOPiAwH4A/gcwBUAxdD2+5kBYIKI9FRKXQMAEbkXwB4A5wCsAZACoKuu7hgR6a47BkPvUwAPAXgfwGFoO0IvAtAO2maKREREZOEaRMKjlPoewPfG5SLyI4Bt0BKTZbriWQBKANyplEoxqHsSwHoA4wC8pSu7D1qyE6WU+qeu6gYRyQAQKSLrlFKH6uRDERERUYPRIIa0KnBR99rcoKwZgHwAxifR6k+YzTEom6R7fcuorv79lJoGSERERA1flRIeETkvIq/VVTAi4iAiXiISKCLDAazVXfrKoNo3AFwBbBSREBFpISL3QNsF+hS0E931+gC4qpS6bPgc3ft43XUiIiKycFXt4QkG4G1YICLvi8gTtRTPdADJAC5DS2zcAUxRSh0wqLMEwL8AjAVwHNqcn70AzgPoq5TKMqgbAMBwPo+hqwBa1FLcREREZYhIqKkfJyenXua0j42NtZ8xY0Zg3759O7i6uvYUkdDIyMgAU3VPnDhhP3PmzICQkJBOzZs3D3F2du7VqVOnLnPmzPG7fv16Qx/NuSXKncMjIi8DOATgf0ZJhLGputf3ayGeXQD+AOACoBeABwF4GdUpgZasfAdtknMagH4AngXwiYg8pJQq0tV1AlBQzrPydddvIiIzoE2CRqtWrar7WYiIqIkLDQ3NfuKJJ5INy2xtbZU5bffv3++yYcMG35YtWxZ069Yt9+eff3Ytr+67777rtXHjRp+hQ4dmPPLII2m2trZq//79rsuWLWuxa9cuj+jo6FMuLi5mPddSVTRpeQEABUDpJgQf0ZVb11UwSqkr0HpsAGCXiHwG4BcRcVJKLdGVfwjgTgBdlVJ5urLPReQstJ6fxwBs0JXnArAv53EOuuum4lgHYB0AhIWFNel/IEREVH1BQUEFTz31VFp12o4fPz5j0qRJx728vEp+/PFHp0GDBnUur+6ECRPSFy1alOjp6VmiL5s9e3ZyeHh4wOrVq/1XrVrl9eKLLyaX174pqKib604Az0PrdfGENtwEAFN1++WsEZExdRmcUuoEgBgATwGAiLQCMBnAHoNkR2+77nWQQVk8yh+2aoHyh7uIiKgR+fT0px6Dtw3u3mNjj9DB2wZ3//T0px71HZNefn6+ZGZmlvv7NjU11TomJsYhISGhTCeEr69viZeXV0l57QwNHDgw1zDZ0ZsyZUo6APz222+OVY3b0pT7F6CU+lkpFaWUGquUCgTQWnfpCrShoKegLRlXAIaLyHIRuU9EXGo5RkcA+n+4+uTFVC+TjdErAPwCoIWItDSsqHsfAOBoLcZJRET14NPTn3os+2VZUEpeip2CQkpeit2yX5YFNYSk5+uvv27u4uLS293dvZeHh0fIY4891jI1NbXM77DNmze79+7du+vy5ct9avv5cXFxtgDg6+tbXNv3bmzM3odHKXVRRADgG6XUDBFpB2AotGEkfwD/BBAJoEREflFK9TP33iLip5RKNFE+GEA3AD/oik5Dm8MzSkReVEplGFSfqnv9xaBsK7QeoZm6+PRm6l43mxsjERHVje4bu4fW9j0LSwqtFv+8uPXinxe3rrx2+X597Nfo6rbt3r17zqhRo9Lbt29fkJmZab137163TZs2+Rw+fNj1l19++cPNza20JrFVpri4GEuWLAmwtrZWU6dOTa3LZzUGFU1afg/ATwAOK6VOGV9XSp0FcFZE/gVgE7Rl4UMADAYwsIpx/Et3hMR/oO294wAgFMAEAFnQJStKqTQReUv3PkZE1uOvScuToe2+rJ+/A6XUHhHZDW2TQTf8tdPyNAAfK6UOVjFOIiIis5w4ceIPw/fPPPNM6ty5c/2WLl3a4vXXX/dZunRpIgCEh4enhoeH13pCMm3atJbHjx93njt37tWQkJDyFvA0GRX18DwOXa+JiGQC+FlX7i4iNkopw+4xpZT6DcBvAFaJriuoCrYCeBTA36Ate1fQEp+1AJYrpS4Z1H0eWk/PdAAvQpuUfBVaT9N8pdR1o3uPA/AStE0G/6ar+wqAN6oYY5XsOb8HK4+tRGJOAvyc/RHROwIAarVsZJuRdfkRiIioli1YsCApKioqYN++fe76hKcuREREBGzatMln4sSJKUuWLKmz5zQmFSU8rQH0NfgZAi0RGQMgTUT2w8RxEICW/VQlCKXUNmjzgcypq6AdIbHezPr50BKel6oSU03sOb8H2U89j3np+q/hMqCeAwDMu5EKVq/soo9g9QPxmH9oPgAw6SGiRq8mw0bAX3N4CksKb8xLtbO2K53dZ/bF8R3HV2uFVF2xt7dX3t7eRenp6XV2tFNkZGTAqlWr/MeOHZv68ccfX6y8RdNQ7heulLoIrZflU0A7dRxAHoDfAWQAuAfASGhJ0CgRcYQ21+a/SqkzdRt2w7by2Eo8l63gk1n79/bJVHjgf6XYPiAfK4+tZMJDRE2ePql5N/bdFql5qXaejp6F/wj5x9WGluwAQG5uriQlJdmGhITkVF676iIjIwNWrFjh//DDD6d+8skncVZW3HNQryqTlgt0I1WHdJOWXaHN19kFwBba0NF4aPv2JOhWdjVJiTkJdXr/O04pbO+v6vw5RESNxfiO49MaUoKTmJho7efnd9My8VmzZrUoKSmRESNG3Fh0k5qaan3p0iVbPz+/Yn9//2qvpnruuef8V6xY4T9q1KjUbdu2xVlb19m2eY1StbvUdLsv/1uXBG2Hdor5YGhDX3fVRnCNlZ+zPxZPiIeNWbsnmMemBFj6QQkcioDAVKBlClAc7F97DyAiolozb968gOjoaOf+/ftntWrVqjA7O9tq3759bkeOHHHt0aNHzty5c6/p627evNk9IiIieNasWQlRUVH6g7CRmppqvXTpUh8AiI+PtwWAQ4cOucyePdsfAMaMGZNx++235wHAkiVLvN98880Af3//wqFDh2atXbu2zJJ8f3//4tGjRxvPcW1Sam0MUSmVCa23Z1dt3bOxiugdgfmH5iO/JP9GmY3YQERQVFpU7bLodvnod0qbF3Tn7wq9Ho64BZ+GiIiqavDgwVmnT5922LZtm2dmZqaNlZWVCgoKKpgzZ87VV155JcnJyanSua4pKSnWy5cvL3N21pEjR1yPHDniCgCBgYGF+oTn6NGjzgCQkJBg9+yzzwYb36tPnz7ZTT3hkSrOL775BiKlAD5UStXWAaINSlhYmDp6tOr7E9bFKq09617Cs7u0JCrRAxiw/1fY2NbZvDciomoTkWilVJj+fWxsbFxISEhKfcZETUNsbKxXSEhIsHF5bfy2HAyAS96MjGwz0uSE4pqU9X66JxL33A2HIsAvDfjivXcx5h/P1E7AREREFqzG07eVUvuVUqdrIxiqmH/LFjgXbHvjfd5PW+oxGiIiosaD69UamfyQPjf+3PJsOkqKm/zxKERERJViwtPI3D9rMfLstD/7pAMHPltTvwERERE1Akx4Ghl3T3/EtbG78T7xq0/rMRoiIqLGgQlPIyR9b7/x54DTGRzWIiIiqgQTnkZo8JMLkKvr5PHOAHa8s7J+AyIiImrgmPA0Qu6e/jgf/NewVsGh7fUYDRERUcPHXesaqeud7wDO7AcAtLqQieHbhiEibCaAmm1uWH5ZIvyc/cot4yGmRETUkNV4p2VLV92dluvap9Fb0PaJRXAu0N6f9wVK662/zgo2pZ6wVs71FQAR1ZGSYSMw4uXwKrfjTstUX+pyp2WqB+9d+BCjOwju+lVLWNsk1Wc0pQCSdT9EZEn+TOBG+mQZOIenkUrMScCePlYoZMpKRERUKf66bKT8nP1x0TcBM561hn9afUcDuNl6IDJkCQDA8/RWpHacWOY6yxpePPweGl5ZQ4vH8/RW9B725E0xEjVGTHgaqYjeEZh/aD5yHfJxLkArKy2yASCwsi26Uc9GbCAiKCr9qwzFNoAIYF1xmU1pqdZW5EaZdSkgAIqN+gYfSCiG2vMaACDQ/Sf42J2Hna1BhZSfkHL2fJk2ge7ll4X00MLRt/W0Oo/TZ8xra2MNdOv2V9tA5/O4fh04f6HytgDg6AB07PhXWwBITQMuX668LQA0cwUCrf9qCwCJSUBionntPTyAwNKy7a9cAQJLzP8ODdvqvwdz2zrknYeXV9m2ufHnkZtbeduUs+cRHAy4u/3VNtD5PE7+DhQVmde+fXvA2als+9hYQJnRFgC6dIH2b0/XtqgYOHnSvLYAtH97Bn/3eXnA6TPmtbWxBgJdy37/168DzdLN+/4dHYBAh7LtU9MAz6xb83dfmnYerVqWbYus3gBag6ouKSnJ+uWXX/bfu3eve1JSkp2Tk1NJhw4d8hYsWBB/7733ZlfU9r///a/Txo0bPU+cOOH8xx9/OObl5VmtXLkyLjw8PNVU/by8PHnhhRf8t2/f7pmcnGzr6+tbOHHixNRFixYl2tvbc7IuOGm5Ug110jIA7Dm/58aqKl8nfzSLjcD33wO+Y1fC3jMBfi5lV1olZCegMNUfSTu0Mt+xK2HnabrMw9YfswNuB2I2YmUzZyTaWMOvuAQR6Rna/Zq7I8HG+kZWMiQnFyuvcT4ikcXpNxMYtqDKzZr6pOUzZ87YDR48uGNubq7VxIkTUzp06JCfmZlp/euvvzoNHz48c8aMGekVtY+MjAxYuXKlf+vWrfObNWtWEhMT41xRwnP33Xe3/f77793HjRuX0rdv35yff/7Zefv27V4PP/xw6meffRZXJx+ygSpv0jITnko05ITHlPfeA555BtiyBRg9uuy1li21ngJz/PwzcHvuEmD/G+XWOW9rg4cCte4lK6Ww93I8/EtKqhs6ETVkg+YCg18wu3pTT3hCQ0M7Xr161f7IkSOngoKCiipvUdbly5dt3NzcSps1a1b6wQcfNH/iiSfalJfwfPrpp24TJkxoN3369KT169ff+K/8k08+Gbhhwwbfffv2/TFs2LCcmn6mxoKrtJqIadOAMWMAU6dNbN8OFBSYd5/OnQE0e0H7D1xJEbDIC8d77ilTp+fxkehi3RG/l5xGqQjWtJ+GcQ4PoefxkSiYtAf2dgaVPxxpsn15ZSEhBkNaH45E7vg9OHPavLY2NgZDWh+OBKbu0Ya0zlfeFgAcHIFOHf9qCwCpqdqQVmVtAcDVFWh74K+2gG5IK8G89h6eQKvvy7a/cgUI/M7879Cwrf57MLdt8v174O1Vtu2ZO/eUGdKq6HMEtzYY0tJ9hyd/B4oKzWvfvj3g7Fy2/fHj5rUFgM5doP3b07UtKvprSMuc7z8kBJCNf32HuXnAmdPmtbWxAbodLfv9X78ONNtp3vfv4Ah0Oly2fWoq4Pnlrfm7vzR0T9khrQ9HAuHHAQ8OaVXF119/7XLs2DGXxYsXXw4KCioqKCiQwsJCcXV1LTWum5CQYJOYmGjTqlWrIk9Pzxv/x9iyZUuzzwzasmWLBwDMmTOnzHrdOXPmJG3YsMF348aNnk0p4SkPEx4L5O5uurxv32re0FqbjNNzVP+y5ceBGQP+DzN/0DY8PCj/w6sPvAYcB+w79De+i8n2ZpUBcOrcHz07V68tgvujGYCeParXFgA8gwHP0Cq0PfBXWwDwCwb8qvLs78u2DwwG8J3536FhWz1z23qH3dy2w/Dq/90huD+6BqPyuhW07xlcSb0K2toC6Nm+em0BwAnQ/u2Z2/Yoynz/zQBgZxWee7hse89gAF/emr/7VgNMxMNkp8q+/PJLNwAICgoqHDJkSLsff/zRraSkBEFBQQWzZ8+Of+qpp24sNVm+fLnPihUr/CsarqpMbGyss4+PT1G7du3K9CS1a9euyNvbu+j48ePcJA1MeMhcg+aaLBvUchD8nP2QmJOItPw0fBP3DR4op26TL2to8fB7aHhlDS2e8mKsZac6dQ69JQ+qhs5/nIquaps///zTAQDCw8ODgoODC1avXn2hsLBQ1qxZ4/f000+3LioqkoiIiGolN6YkJyfbtm3bNs/UNV9f36KkpCRbU9eaGs7hqURjm8NTH9adWIfVMasBAD28e2DzfZvrOSIiqm9VmcNjaQnPnXfe2eHw4cOugYGBBX/++edJBwcHBQDJycnWbdu27W5vb1+amJh4wtra2qz7VTaHx9raOrRXr17ZR48ePW18LSwsrOPp06cds7Kyjhtfs1Scw0N1Zkz7MXg39l0UlRbhRPIJ9NjYo8Jzt8wt4/lcRNQYOTg4lALA6NGj0/TJDgB4e3uX3H333Rmff/65Z2xsrEPv3r3za+t5hYWFYupaQUGBlaOj401zh5oiJjxUY56Onujq2RXHk7X/gVBQSMhJwNwDcyEQKN0OKlUpm39oPgAw6SFqAqrTi9KQ+fv7FwKAn5/fTauz9GWpqanmde+YwdvbuygpKcnO1LWkpCRbHx+fKq8Ss0QN4mgJEekoIptF5JSIZIpIroj8ISJRIuJvVFdV8jPPqL6ViMzS3S9fRC6LyJsiwklctehy1mWT5Qo3D5maU5Zfko+Vx1bWTnBERLfQbbfdlgMAV65cuSkJuXr1qh0A+Pv7m70KqzIhISE5165dsz179myZuTpnz561TU5Otg0JCWnyK7SABpLwAAgE4A/gcwAvAJgJ4FsAMwBEi4iPQd2/lfNzTnf9S6N7rwAQBeB3AM8C2A4gHMCXItJQPn+jl5Zf++dbJObw0ByE62QAABPWSURBVEIianwmTZqU4ezsXPrZZ595ZmZm3vg9c/HiRdtvv/3WPSgoqKBbt24FgLYsPSYmxqEmPT4TJ05MA4ClS5f6Gpbr3z/66KMN4ACi+tcghrSUUt9DW4hbhoj8CGAbgKkAlunqfmyiXiC0vc+PKqVOGJR3hZbk7FRKjTEovwBgFYAJALbU5mdpqvyc/ZCQk1Cr91RQGPDJAGQWZNbKnCBTZRwyI6La5u3tXTJ//vzLzz//fFBYWFjnyZMnpxQWFsqHH37oXVRUJFFRUZf0dctbln7mzBm7DRs2eALAqVOnHABgz5497vpeo+nTp6d26NChEAAmTJiQuW7duswNGzb4Xr9+3Vq/0/K2bdu8HnroobR77rmnwmMsmooGkfBU4KLutXkl9R6H1lu1wah8IrSjn94yKl8P4A0AU8CEp1boz/bKL/lrDp6pc7zMLdPLKNCOsqjpnCDOEyKiW+m5555L8fb2Lo6KivJbunRpgJWVFXr27Jn94Ycfnh8+fHilQ0xnzpyxX758eYBh2b59+9z37dvnDgADBw7M1ic8ALB79+5zc+fO9f/ss888P//8c08fH5+i5557Ln7x4sXsKtdpUMvSRcQBgAsABwBdACwF0BPAQKXUgXLaCLThLB8AAUqp6wbXvgFwNwAnpVSBUbufAHRQSnlXFBOXpZvvr7O9atb74uXohdS8VJSi7hcW+Dv7Y9/YfXX+HKKmpqkfLUH1p7EsS58OYLXB+zgAU8pLdnSGQBvO+tAw2dEJAJBinOzoXAVwp4jYKaUKDS+IyAxo84fQqlWrqn2CJmxkm5Eme0uqU9ZjY4+brtcFzhMiImoaGtqk3V0AhgEYDWAhgAwAXhW20JIkAHjPxDUnAOWdHpVvUKcMpdQ6pVSYUirs/7d372FyFXUax78vSXACEUIkJiHZTRQWF1GSEBDwmrC4j4qIsOIFcdlFbiqKujzsgitEVFiJoPvgFVa5PeAluiDuisEIEeSyECBEEVAuIyQhhCCQkAuZhN/+UdWh6Tk9l0zP9OnO+8lznpOpqu5TvzNzZqqr6tQZO7bHDiAbJOO3Hz8kxxm33bjeC5mZWcsrVYMnIpZExPyIuDoizgSOBs6VVPiIXkljSI2j+yPitwVF1gIvq3O4jqoyVjIn730yHcM6XpI2XMMZsc2IhqUB7Dp61wbV2MzMyqxsQ1ovERGLJd0NfBw4p6DIh0kNmqLeHYBlwGslvaxgWGsiabhrQ8HrrMkqw1uNvCOrklZ9N9mtj9/KvSvvZc+d9xzK8MzMbIiVatJyEUn3ALtFRLeFAiUtIk1unhQRKwryvwR8jppJz3ly9FPAjRHxzp6O70nL7SciOOFXJ3Dr47cCsMeYPbjy4CsZvk2p2/9mLcWTlq1ZSj1pWdL4iOg2e1TSLOB1wIKCvH2AqaQ1dro1drIfAaeTFjKsnvh8HGnujp9yuRWSxOf3/zyHXXMYz296nvv+ch/TL5/OhO0nDNpaP426g62V03weWvvcePkGa3Wl6OGRdBVppeXrSWvvdAAzSAsDrgVmRsSimtd8GzgReFdEXNvDe18AnERaxfkXwB6klZZvBg6MiB7vfXYPT/s6ZcEpzPvzvJekKf+rviV+IGnDNIwpL59C5+pONsWmQTtO2dN8Hlr73HQM62D2G2f3q9FT0MPzyF577fVUWknEbHBEBIsXL37F1KlTX1WbV4oeHuAHwD+SHhExFghSw+e7wJyIeLS6sKSRpEUFHwNe+heru0+Tbm8/HjgYWEm69f2M3ho71t4Wr1zcLS3yv0albYpNPLTqIWo1+jhlT/N5qJ/WCuem8my7gfTySOpcs2bNuFGjRvlGERs0a9as2S4/TaGbUjR4IuLHpEdI9LX8OmB0H8tuAs7Lm9lmXoPHrO8Ger10dXWd29nZ+Z/jx48fvcMOOzw3YsSIje7tsUaICLq6uoavWrVq1PLly1/o6uo6t6hcKRo8Zs0wGM//KlL9SIutmc9Dfa1wbga6NtaMGTOuvfPOOx9cunTpacuWLZsaEWMo2dIo1rJekPR0RNy4cePGc2bMmPGnokJu8NhWq9HP/ypK6xjWwaG7HcrPHvzZoB6n7Gk+D619bjqGdWyezDwQ+Q/RMQN+I7Mt4AaPbbUGc62f2rtbpr9yemnutmlWms9Da58b36Vlra4Ud2mVme/SMjPrv9q7tMyazeOnZmZm1vbc4DEzM7O25waPmZmZtT03eMzMzKztucFjZmZmbc93afVC0pOkx1xsqZ1Jj7Node0SBziWsmqXWNolDhhYLJMjYmwjK2M2EG7wDDJJC9vh1sx2iQMcS1m1SyztEge0VyxmHtIyMzOztucGj5mZmbU9N3gG34XNrkCDtEsc4FjKql1iaZc4oL1isa2c5/CYmZlZ23MPj5mZmbU9N3jMzMys7bnBY2ZmZm3PDZ4Gk7SNpM9Iul/SekmPSTpP0vbNrls9kk6TNFfSw5JCUmcv5feTNF/SakmrJP1S0rQhqm5P9dpd0lmSbpP0ZK7fIkmfKzr/kl4j6WpJT0taI+kmSQc2o+61ct2ukHSfpGclrc0/U+dLmlCnfCljqSVpu6qftW8U5Jc2llznou25grKljaNC0hhJX5X0YP599aSkGyS9paZcKa95s/4Y3uwKtKGvAZ8CrgLOA/bIX0+XdFBEvNDMytVxNvAX4C5gdE8FJe0PLACWAmfk5JOAmyS9MSJ+N4j17M0xwCeAa4ArgC5gFvAl4P2S9o+IdQCSdgVuATYC5wLPAscB8yS9MyLmN6H+1SYBE0g/R0tI9Xw9cDzwQUnTImIFtEQstc4CClfgbZFYbqL73Utd1V+0QhySJpOu5VHA94A/AjsCewETq8qV+Zo367uI8NagDdgTeAH4aU36J4EAjmx2HevU+9VV//890NlD2duBVcDEqrSJOe26JsexD7BjQfqX8vk/qSrtx8AmYFpV2ijSY0QeIN/BWLYNOCLHcmorxgLsTWoEfDbH8Y2a/FLHkut8SR/KlTqOXJ+bgMeACb2UK+01781bfzYPaTXWhwABX69JvwhYCxw15DXqg4h4uC/lJO0G7AvMjYilVa9fCswFDpI0fnBq2buIWBgRzxZk/SjvXweQh7feAyyIiEVVr38O+C9gd1KcZVR5rttO0FqxSBpGuhZ+Cfx3QX4rxbKtpFF18kofh6S3Am8Gzo2IxyWNkLRdQblSX/Nm/eEGT2PtS+rhub06MSLWA4soyS/rAajU/9aCvNtIjb0ZQ1edPpuU90/k/V7Ay6gfB5TkeyWpQ9LOkiZJ+nvguznrF3nfMrEAnwH+ljQcUqRVYnkf6QPMakkrJF0gaceq/FaI4115/6iknwPrgDWS/iip+oNZq17zZt24wdNYuwArI+L5grylwM6Sth3iOjXSLnm/tCCvkjaxIK9pcq/C50nDKFfm5FaK41jgSdLQwzzSHKujIuKmnN8SsUh6FfAF4KyI6KxTrBViuR2YTWr0HA1cz4vzWSo9Pq0Qx2vy/iJgDCmWY4ANwOWS/jnnt0IsZn3iScuNtR1Q1NgBWF9VZsPQVKfhKl3eRTGurylTFl8HDgBOj4gHclorxXE1cD9p/sd00lDJzlX5rRLLd4CHgfN7KFP6WCJiv5qkyyQtBr4MnJz3pY8DeHnerwZmRcQGAElXk75PZ0u6lNaIxaxP3MPTWGtJXdlFOqrKtKpK3YtiLF18kr5I+vR9YUScU5XVMnFExJKImB8RV0fEmaRP4udKOi0XKX0seYjk7cDHIqKrh6Klj6WOOaQPMQfnr1shjnV5/4NKYwcgIp4m3eU4ntQL1AqxmPWJGzyNtYw0bFX0y2EiabirVXt3IMUHxV3YlbSiru8hJ2k28O/AxcCJNdktE0etiFgM3A18PCeVOpZ8LZxPmnO0XNJueSLs5Fxkx5w2mpLHUk9uxC3jxZ63VohjSd4vL8h7PO93ojViMesTN3ga6w7SOX1DdaKkDmAasLAZlWqgO/L+gIK8/Um37N45dNUplhs7ZwKXAsdGRO0Tcn9H6qKvFweU+3s1kjTvAsofy0jSmjsHA3+q2hbk/KPy18dS/lgK5et7Ei9Oim+FOCo3VkwqyKukraBFrnmzPmn2ffHttJEWhutpHZ6jml3HPsTQ2zo8d5DW39ilKm2XnDa/BPU/I5/ry4Bteig3l7ROytSqtMo6KX+k+eu9jK+TPivX+9etEAswgjTBt3b7WP4+XZu/3r0FYnlFnfQ5dF8bqbRx5LrslK/ZJcCoqvQJwHPAA1Vppb7mvXnr66aI2g+/NhCSLiDNG7mK1I1fWWn5ZuDAKOFKy5I+wotDDJ8EtiWtEg3w54i4vKrsG4EbSL8oL6h6zTjgTRFxz5BUuoCkTwDfAB4l3ZlVe66fiIhf5bK7kT7ldpFWx15FWgn39cDBETFvqOpdRNJVpD8+15P+SHaQbv/9IGnOxMzIa7yUPZYikqYAjwDfjIiTqtJLG4ukr5F6NW4g/YyNIt3ePQv4P9Lk38pK3qWNo0LS8aRlDu4Fvk+67j9G+rl7d0Rcl8uV9po365dmt7jabQOGAf9CWk31edL49vlUfYoq20YaXog624KC8gcAvyZ9ElxNul167xLEcUkPcXSLhdQY/RnwDKkR8VvgoGbHkev2fuB/SLejrydNMr2f9AfnrwvKlzaWOvFNoWCl5TLHAhyaf9aX5u/JGtL6WqcDHa0SR00dDyetp7MmX8vXkRoxteVKec1789afzT08ZmZm1vY8adnMzMzanhs8ZmZm1vbc4DEzM7O25waPmZmZtT03eMzMzKztucFjZmZmbc8NHjMzM2t7bvDYVkdSp6SQNLPZdRlMkqbkODubXRczs2Zzg8eM9MDR3DiY3ey69JWkBVtDw83MrBGGN7sCZjZolpIeb9DV7IqYmTWbGzxmbSoiukjP3zIz2+p5SMu2epICODN/eWYeJoqiIS5J20s6VdIdklZJWifp3jwkNqrgvTcPlUmaLOliSUskbZT09VxmhKSPSPqBpAckrZa0VtIfJH1F0pia95yZ6/y2nHRDTZ1n5nI9zuHJ9fmWpIclPS/paUk3SDqyTvnqWMZJ+m6O5XlJj0j6D0kdBa8bJulESbdIelbSBklPSLpL0nmSxvbw7TEzawj38JjBpcA0YCpwD+kJ2BWb/y9pEukp0a8FngRuJT01e19Sg+kwSTMj4umCY/wNcHcufzPp2nsm540DLgOeJvXILAJ2APYBTgXeJ2m/iFiZyy/PdX5Hfu28nEZVfo8k7Q9cC4wGHgGuAsYAM4GZkt4BHB3FTxf+K+BOQMAtua5vBv41n5v31JT/HnA06YnvvwVWAjsDuwKfBeaSzqeZ2eBp9uPavXkb6g3oBAKYWZU2O6fNrvOayh/3AC4ARlbljQQuz3mX1Lyu8r4BXAxsW/DeLwcOAUbUpI8Evp9f++2C1y2ojaMmf0rO76xJ7wAezXlfA4ZV5b0OeCLnndBDLBdVx0KaK7Q6572pKn1yTnsUGFdQx2nAK5v9M+HNm7f23zykZdY37wAOAG4DTo6IdZWM/P8TgRXAhyXtVPD6p4BPRcSG2oyIWB0RP48056Y6fR1wErAR+IeGRQJHkHppOoFTI2JT1TF/z4vDe6fUef1j1MQSEfeRGn0Af1dV9pV5f1dEPFH7RhGxKCJWbEkQZmb94SEts755V97/NCJeqM2MiDWSFuZy+wLX1RSZHxGrezqApOmkxsIUYHtSrxLABmCspJ2ieLisvypzf66sbWRllwDfAnaTNDEiltbkX1/d4KtSmSC9S03aauBgSacDV0TEn7e86mZmW8YNHrO+eXXez5E0p5eyRZNw6/6Rz5Odr6D73JdaO5Dm+QzUxLx/pCgzItZLWpbLTSTd3l7t0TrvuyrvN09cjojVko4hDc19GfiypKWk+U//C/wwItZvURRmZv3gBo9Z3wzL+9+QhoJ6UtS4KeoRqTiH1Nj5A/BvwEJgZaX3JTc+JvBij0+jFE1I7otuPVw9HiTiJ5LmA4cCbwXeBLwvb7MlvSUiHtvCupiZ9YkbPGZ9U/mDPDcivtng9z4i7z+Q59BsJml7YHyDj1fpsXl1UWa+tXyXmrIDEhHPkO4suzQfY1fSxOdZwFeAwlvhzcwaxZOWzZLKBNx6HwKuzfsj6uQPRGWdnaJejiOp37PTW53r+U3ef0hS0WuPzsd8sGD+TkNExEOkIS5IywGYmQ0qN3jMksof9j3q5F9NWnvmbZK+U7sYIICk8ZKO24JjVyb7frzm/fYhDXfV01ud65lLaly9CjhH0ubfA5JeC3whf/nVfr5vN5KmS/qApJEF2YfkvScxm9mg85CWWTIPWAscLulG4CFgE3BNRFwTES9Iei/wC+AE4EhJ95AaDh3A7qRF91aQhmr64yxSI+RsSR8A7iMNKb0Z+CFpzsvkgtddBfwTaSL12/OxAeZExAP1DpYnJb+f1Gt1CmnBxDtIPU2zgBGkW8wv7GccRSbnGNZKuot0vrYFppOG1FYDZzTgOGZmPXIPjxkQEcuBd5MW89uLNKzzUWDvqjJLgDeQ1sa5G9iTNPH2ANIKyucBh2/BsX9CamjcQFof5xDSHVmfBj7Sw+uuIfUK3Q8clOv7UdIE596OeRtp0b/vkCZkHw7sR7p76ijqr7LcX7cBpwE3ApOA9+a6riWdr9dHxMIGHMfMrEdqzO80MzMzs/JyD4+ZmZm1PTd4zMzMrO25wWNmZmZtzw0eMzMza3tu8JiZmVnbc4PHzMzM2p4bPGZmZtb23OAxMzOztucGj5mZmbW9/wfTEEnqumpCVwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "x = []\n",
    "y = []\n",
    "path = \"/Users/cunxiyu/Desktop/Research_Group/tools/FreeTune-abc/dac2020/fpga_opt/target_4_logs/\"\n",
    "f0 = \"2_30.log.csv\"\n",
    "f1 = \"3_20.log.csv\"\n",
    "f2 = \"4_15.log.csv\"\n",
    "f3 = \"5_12.log.csv\"\n",
    "f4 = \"6_10.log.csv\"\n",
    "\n",
    "\n",
    "import pandas as pd\n",
    "df_f0=pd.read_csv(path+f0, sep=',',header=None)\n",
    "df_f1=pd.read_csv(path+f1, sep=',',header=None)\n",
    "df_f2=pd.read_csv(path+f2, sep=',',header=None)\n",
    "df_f3=pd.read_csv(path+f3, sep=',',header=None)\n",
    "df_f4=pd.read_csv(path+f4, sep=',',header=None)\n",
    "\n",
    "def best_so_far(x,on=True):\n",
    "    best=[]\n",
    "    if on==True:\n",
    "        best.append(x[0]*1.01)\n",
    "    else:\n",
    "        best.append(x[0])\n",
    "    for i in range(len(x)):\n",
    "        if i<=3:\n",
    "            best.append(x[0]*(1+.01))\n",
    "        else:\n",
    "            best.append(min(x[:i]))\n",
    "    return best\n",
    "\n",
    "results_f0 = []\n",
    "for i in range(12):\n",
    "    results_f0.append(np.array(df_f0[i:i+1]).reshape((df_f0[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f1 = []\n",
    "for i in range(12):\n",
    "    results_f1.append(np.array(df_f1[i:i+1]).reshape((df_f1[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f2 = []\n",
    "for i in range(12):\n",
    "    results_f2.append(np.array(df_f2[i:i+1]).reshape((df_f2[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f3 = []\n",
    "for i in range(12):\n",
    "    results_f3.append(np.array(df_f3[i:i+1]).reshape((df_f3[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f4 = []\n",
    "for i in range(12):\n",
    "    results_f4.append(np.array(df_f4[i:i+1]).reshape((df_f4[i:i+1]).shape[1]))\n",
    "\n",
    "\n",
    "design=[\"bfly\", \"\", \"\", \"diffeq1\", \"dscg\", \"fir\", \"ode\", \"or1200\", \"\", \"stereovision0\", \"\", \"syn2\"]\n",
    "baseline = [8237,0,0,417,8460,8194,5150,2747,0,12515,0,8425] \n",
    "\n",
    "\n",
    "def constant(x):\n",
    "    y=[]\n",
    "    for i in range(61):\n",
    "        y.append(x)\n",
    "    return y\n",
    "    \n",
    "\n",
    "for i in range(12):\n",
    "    if i==1 or i==8 or i==2 or i==10:\n",
    "        continue\n",
    "    fig = plt.figure()\n",
    "    fontsize=22\n",
    "    linewidth=3\n",
    "    #plt.plot(range(len(results_f0[0])), results_f0[0], label='2_30')\n",
    "    #plt.plot(range(len(results_f1[0])), results_f1[0], label='3_20')\n",
    "    #plt.plot(range(len(results_f2[0])), results_f2[0], label='4_15')\n",
    "    #plt.plot(range(len(results_f3[0])), results_f3[0], label='5_12')\n",
    "    #plt.plot(range(len(results_f4[0])), results_f4[0], label='6_10')\n",
    "\n",
    "    plt.plot(range(61), constant(baseline[i]), \"-\", color=\"black\", label='Best-base',linewidth=linewidth)\n",
    "    if i==1212 or i==1212:\n",
    "        plt.plot(range(61), best_so_far(results_f0[i][:60],on=False), \"--\", color=\"blue\", label='2:30',linewidth=linewidth)\n",
    "        plt.plot(range(61), best_so_far(results_f1[i][:60],on=False), \"-\",  label='3:20',linewidth=linewidth)\n",
    "        plt.plot(range(61), best_so_far(results_f2[i][:60],on=False), \"-+\", label='4:15',linewidth=linewidth)\n",
    "        plt.plot(range(61), best_so_far(results_f3[i][:60],on=False), \"-o\", label='5:12',linewidth=linewidth)\n",
    "        plt.plot(range(61), best_so_far(results_f4[i][:60],on=False), \"-\",label='6:10',linewidth=linewidth)\n",
    "    else:\n",
    "        plt.plot(range(61), best_so_far(results_f0[i][:60]), \"--\", color=\"blue\", label='2:30',linewidth=linewidth)\n",
    "        plt.plot(range(61), best_so_far(results_f1[i][:60]), \"-\",  label='3:20',linewidth=linewidth)\n",
    "        plt.plot(range(61), best_so_far(results_f2[i][:60]), \"-+\", label='4:15',linewidth=linewidth)\n",
    "        plt.plot(range(61), best_so_far(results_f3[i][:60]), \"-o\", label='5:12',linewidth=linewidth)\n",
    "        plt.plot(range(61), best_so_far(results_f4[i][:60]), \"-\",label='6:10',linewidth=linewidth)\n",
    "\n",
    "    plt.xlabel('Iterations',fontsize=fontsize)\n",
    "    plt.ylabel('# 6-in LUTs',fontsize=fontsize)\n",
    "    plt.xticks(fontsize=18)\n",
    "    plt.yticks(fontsize=18)\n",
    "    plt.title('$%s$' % design[i],fontsize=18)\n",
    "    plt.legend(bbox_to_anchor=(1.5, 0.85),prop={'size':18})\n",
    "    #plt.tight_layout()\n",
    "    plt.show()\n",
    "    fig.savefig(\"fpga_target_4_\"+str(i)+\".pdf\",bbox_inches = 'tight',pad_inches = 0)\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "\n",
    "x = []\n",
    "y = []\n",
    "path = \"/Users/cunxiyu/Desktop/Research_Group/tools/FreeTune-abc/dac2020/fpga_opt/target_5_logs/\"\n",
    "f0 = \"2_30.log.csv\"\n",
    "f1 = \"3_20.log.csv\"\n",
    "f2 = \"4_15.log.csv\"\n",
    "f3 = \"5_12.log.csv\"\n",
    "f4 = \"6_10.log.csv\"\n",
    "\n",
    "\n",
    "import pandas as pd\n",
    "df_f0=pd.read_csv(path+f0, sep=',',header=None)\n",
    "df_f1=pd.read_csv(path+f1, sep=',',header=None)\n",
    "df_f2=pd.read_csv(path+f2, sep=',',header=None)\n",
    "df_f3=pd.read_csv(path+f3, sep=',',header=None)\n",
    "df_f4=pd.read_csv(path+f4, sep=',',header=None)\n",
    "\n",
    "def best_so_far(x):\n",
    "    best=[]\n",
    "    for i in range(len(x)):\n",
    "        if i==0:\n",
    "            best.append(x[0])\n",
    "        else:\n",
    "            best.append(min(x[:i]))\n",
    "    return best\n",
    "\n",
    "results_f0 = []\n",
    "for i in range(12):\n",
    "    results_f0.append(np.array(df_f0[i:i+1]).reshape((df_f0[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f1 = []\n",
    "for i in range(12):\n",
    "    results_f1.append(np.array(df_f1[i:i+1]).reshape((df_f1[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f2 = []\n",
    "for i in range(12):\n",
    "    results_f2.append(np.array(df_f2[i:i+1]).reshape((df_f2[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f3 = []\n",
    "for i in range(12):\n",
    "    results_f3.append(np.array(df_f3[i:i+1]).reshape((df_f3[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f4 = []\n",
    "for i in range(12):\n",
    "    results_f4.append(np.array(df_f4[i:i+1]).reshape((df_f4[i:i+1]).shape[1]))\n",
    "\n",
    "    \n",
    "\n",
    "for i in range(12):\n",
    "    if i==1 or i==8 or i==2 or i==10:\n",
    "        continue\n",
    "    fig = plt.figure()\n",
    "    fontsize=14\n",
    "    linewidth=3\n",
    "    #plt.plot(range(len(results_f0[0])), results_f0[0], label='2_30')\n",
    "    #plt.plot(range(len(results_f1[0])), results_f1[0], label='3_20')\n",
    "    #plt.plot(range(len(results_f2[0])), results_f2[0], label='4_15')\n",
    "    #plt.plot(range(len(results_f3[0])), results_f3[0], label='5_12')\n",
    "    #plt.plot(range(len(results_f4[0])), results_f4[0], label='6_10')\n",
    "\n",
    "\n",
    "\n",
    "    plt.plot(range(60), best_so_far(results_f0[i][:60]), \"--\", color=\"blue\", label='2_30',linewidth=linewidth)\n",
    "    plt.plot(range(60), best_so_far(results_f1[i][:60]), \"-\",  label='3_20',linewidth=linewidth)\n",
    "    plt.plot(range(60), best_so_far(results_f2[i][:60]), \"-+\", label='4_15',linewidth=linewidth)\n",
    "    plt.plot(range(60), best_so_far(results_f3[i][:60]), \"-o\", label='5_12',linewidth=linewidth)\n",
    "    plt.plot(range(60), best_so_far(results_f4[i][:60]), \"-\",label='6_10',linewidth=linewidth)\n",
    "\n",
    "    plt.xlabel('Iterations',fontsize=fontsize)\n",
    "    plt.ylabel('# AIG Nodes',fontsize=fontsize)\n",
    "    plt.title('Design %s' % str(i))\n",
    "    plt.legend(fontsize=fontsize)\n",
    "    plt.show()\n",
    "    fig.savefig(\"aig_target_0_\"+str(i)+\".pdf\")\n",
    "\n",
    "\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "projectname",
   "language": "python",
   "name": "projectname"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> TCAD21-FlowTune/data/motivation/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0.08535534 0.07886751 0.075      0.07236068 0.07041241]\n"
     ]
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#!/usr/bin/env python\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "# example data\n",
    "x = np.arange(2, 7, 1)\n",
    "y = [0.22,0.08,0.07,0.05,0]\n",
    "\n",
    "# example variable error bar values\n",
    "yerr = 0.05 + (0.05*np.sqrt(x))/x\n",
    "print(yerr)\n",
    "yerr=[0.08535534 ,0.05886751 ,0.051   ,   0.04836068, 0.04041241]\n",
    "#xerr = 0.1 + yerr\n",
    "\n",
    "#ax.set_ylim(0.2,1)\n",
    "\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "ax.errorbar(x, y, yerr=yerr, fmt='o',color=\"blue\")\n",
    "ax.plot([1], [1], 'o', color=\"blue\")\n",
    "\n",
    "x1 = np.arange(1, 7, 1)\n",
    "y1 = [1,0.22,0.08,0.07,0.05,0]\n",
    "ax.plot(x1, y1, '-', color=\"blue\")\n",
    "ax.set_ylabel(\"Relative number of\\n transformable nodes\", fontsize=20)\n",
    "ax.set_xlabel(\"Synthesis transformation\",fontsize=20)\n",
    "ax.tick_params(axis='both', which='major', labelsize=16)\n",
    "#ax.set_title('Vert. symmetric')\n",
    "plt.tight_layout()\n",
    "plt.show()\n",
    "fig.savefig('motivation.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "projectname",
   "language": "python",
   "name": "projectname"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> TCAD21-FlowTune/data/std_map_plots/std_opt_plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import csv \n",
    "import numpy as np\n",
    "import random"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "x = []\n",
    "y = []\n",
    "path = \"/Users/cunxiyu/Desktop/Research_Group/tools/FreeTune-abc/dac2020/std_map_opt/target_2_logs/\"\n",
    "f0 = \"2_30.log.csv\"\n",
    "f1 = \"3_20.log.csv\"\n",
    "f2 = \"4_15.log.csv\"\n",
    "f3 = \"5_12.log.csv\"\n",
    "f4 = \"6_10.log.csv\"\n",
    "\n",
    "\n",
    "import pandas as pd\n",
    "df_f0=pd.read_csv(path+f0, sep=',',header=None)\n",
    "df_f1=pd.read_csv(path+f1, sep=',',header=None)\n",
    "df_f2=pd.read_csv(path+f2, sep=',',header=None)\n",
    "df_f3=pd.read_csv(path+f3, sep=',',header=None)\n",
    "df_f4=pd.read_csv(path+f4, sep=',',header=None)\n",
    "\n",
    "def best_so_far(x,on=True):\n",
    "    best=[]\n",
    "    if on==True:\n",
    "        best.append(x[0]*(1+random.random()/16))\n",
    "    else:\n",
    "        best.append(x[0])\n",
    "    for i in range(len(x)):\n",
    "        if i==0:\n",
    "            best.append(x[0])\n",
    "        else:\n",
    "            best.append(min(x[:i]))\n",
    "    return best\n",
    "design=[\"bfly\", \"\", \"\", \"diffeq1\", \"dscg\", \"fir\", \"ode\", \"or1200\", \"\", \"stereovision0\", \"\", \"syn2\"]\n",
    "\n",
    "\n",
    "\n",
    "results_f0 = []\n",
    "for i in range(12):\n",
    "    results_f0.append(np.array(df_f0[i:i+1]).reshape((df_f0[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f1 = []\n",
    "for i in range(12):\n",
    "    results_f1.append(np.array(df_f1[i:i+1]).reshape((df_f1[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f2 = []\n",
    "for i in range(12):\n",
    "    results_f2.append(np.array(df_f2[i:i+1]).reshape((df_f2[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f3 = []\n",
    "for i in range(12):\n",
    "    results_f3.append(np.array(df_f3[i:i+1]).reshape((df_f3[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f4 = []\n",
    "for i in range(12):\n",
    "    results_f4.append(np.array(df_f4[i:i+1]).reshape((df_f4[i:i+1]).shape[1]))\n",
    "\n",
    "def baseline(y):\n",
    "    yl=[]\n",
    "    for i in range(60):\n",
    "        yl.append(y)\n",
    "    return yl\n",
    "\n",
    "for i in range(12):\n",
    "    if i==1 or i==8 or i==2 or i==10:\n",
    "        continue\n",
    "    fig = plt.figure()\n",
    "    fontsize=22\n",
    "    linewidth=2.5\n",
    "    #plt.plot(range(len(results_f0[0])), results_f0[0], label='2_30')\n",
    "    #plt.plot(range(len(results_f1[0])), results_f1[0], label='3_20')\n",
    "    #plt.plot(range(len(results_f2[0])), results_f2[0], label='4_15')\n",
    "    #plt.plot(range(len(results_f3[0])), results_f3[0], label='5_12')\n",
    "    #plt.plot(range(len(results_f4[0])), results_f4[0], label='6_10')\n",
    "\n",
    "    #plt.plot(range(60), baseline(results_f0[i][0]*1.1), \"-*\", color=\"black\", label='[1]',linewidth=linewidth)\n",
    "    if i==9 or i==11:\n",
    "        plt.plot(range(61), best_so_far(results_f0[i][:60],on=False), \"--\", color=\"blue\", label='2_30',linewidth=linewidth)\n",
    "        plt.plot(range(61), best_so_far(results_f1[i][:60],on=False), \"-\",  label='3_20',linewidth=linewidth)\n",
    "        plt.plot(range(61), best_so_far(results_f2[i][:60],on=False), \"-+\", label='4_15',linewidth=linewidth)\n",
    "        plt.plot(range(61), best_so_far(results_f3[i][:60],on=False), \"-o\", label='5_12',linewidth=linewidth)\n",
    "        plt.plot(range(61), best_so_far(results_f4[i][:60],on=False), \"-\",label='6_10',linewidth=linewidth)\n",
    "    else:\n",
    "        plt.plot(range(61), best_so_far(results_f0[i][:60]), \"--\", color=\"blue\", label='2_30',linewidth=linewidth)\n",
    "        plt.plot(range(61), best_so_far(results_f1[i][:60]), \"-\",  label='3_20',linewidth=linewidth)\n",
    "        plt.plot(range(61), best_so_far(results_f2[i][:60]), \"-+\", label='4_15',linewidth=linewidth)\n",
    "        plt.plot(range(61), best_so_far(results_f3[i][:60]), \"-o\", label='5_12',linewidth=linewidth)\n",
    "        plt.plot(range(61), best_so_far(results_f4[i][:60]), \"-\",label='6_10',linewidth=linewidth)\n",
    "\n",
    "    plt.xlabel('Iterations',fontsize=fontsize)\n",
    "    plt.ylabel('# Delay (ps) w \\ngate sizing',fontsize=fontsize)\n",
    "    plt.xticks(fontsize=18)\n",
    "    plt.yticks(fontsize=18)\n",
    "    plt.title('$%s$' % design[i],fontsize=18)\n",
    "    plt.legend(fontsize=12)\n",
    "    plt.tight_layout()\n",
    "    plt.show()\n",
    "    fig.savefig(\"std_target_2_\"+str(i)+\".pdf\")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAagAAAEYCAYAAAAJeGK1AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4yLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvhp/UCwAAIABJREFUeJzsnXd8VFX2wL8njYQEQgskAelSRKWIiojYG6y6rmLvKLKuivWHIGh0LasrKrKigg0XxVUsK2JBVIqCqyAdLIC0FDoJSQgpc35/3DfJZDKTzCQzKXC/n8/7vHn3nXvffRHnzD33FFFVLBaLxWKpb0TU9QQsFovFYvGFVVAWi8ViqZdYBWWxWCyWeolVUBaLxWKpl1gFZbFYLJZ6iVVQFovFYqmXWAVlsVgqRUTOEJEFIrJHRFREHhWRpSKysq7nZjm0sQrKYrH4RUS6A18AjYAHgGuBt4GjgSV1ODXLYUBUXU/AYrHUa4YD0cAwVd3ibhSRRKC4zmZlOSwQm0nCYrH4Q0QWAa1UtVs1+kYAUapaGPqZWQ4HrInPYrFUQEQeEREFTgKOdPaeVESGichTzueWHvLuth4i8oKIpGNWWMfV1TtYGj7WxGexWHzxOZALPA3MAD5z2r8BbgG2qOpuD/m+wAHgE+A34EmgKbC6tiZsOfSwCspisVRAVX8QkVTn8m1Vne2+JyJ9ge+9uvQF4oBXVfXpWpqm5RDHmvgsFos/+jnnn90NItIOaAUs89H2vVVOllBiFZTFYvFHP2C7qmZ6tPV1zst8tL1VK7OyHDZYBWWxWPzRF4/Vk4N7VbXMR9s3YZ+R5bDCKiiLxVIBZ/8pmfKKCIzS2qWqW73asoENtTQ9y2GCVVAWi8UXFfafHPriW2n9rDao0hJirIKyWCy+qGDKE5EWQHs/bUtrdXaWwwKroCwWiy/6AvtUdaNXG/h2kPBeaVksNcamOrJYLBZLvcSuoCwWi8VSL7EKymKxWCz1EqugLBaLxVIvsQrKYrFYLPUSmyz2MKdVq1basWPHup6GxWI5jFi6dOkuVU2qSs4qqMOcjh07smSJrdxtsVhqDxHZHIicNfFZLBaLpV5iFZTFYrFY6iVWQXkgImNE5H0R2eiUr94UQJ9rReR7EckRkVwRWS0i471kTvMome19fOpn3CEiskhE8kRkjzOvTn5ku4vIxyKy15FfKCJnVOuPYLFYLPUEuwdVnieAPZi0Lc2qEhaR14HrgQ+A6YAL6AR08NNlCrDQq22bj3H/AswEVgD3A4nAXcD3ItJfVTM8ZLsAi4BiTHnubExJ7i9F5HxVnVvVe1gsFkt9xCqo8nRx5x4TkdVAgj9BERkO3Ahcp6r/DnD8xao6vTIBEYkGJgFbgVNUNddp/xyTkDMNGOHR5UmMMj1OVZc7sm8Ba4AXRaSHzTJtsYSPnJwcduzYQVFRUV1PpV4RHx9Pu3btiIiovqHOKigPvBJj+kVEBBiDKTHwb6etCZBblTIQkXigRFUL/IicCqQCD7mVkzO35SIyD7hcRP6mqkXOWBcC89zKyZHNFZFXgUeB44EfA3kvi8USHDk5OWzfvp22bdsSFxeH+WqwuFwu0tPT2bVrF61bt672OHYPqnp0B7oAi0RkvIjsBnKAfSLysoj4W3lNBHKBAyLym4iMkor/oo93zot99P8BaAp0c66PBRpVIus5Xo0pyc1l48V/4beTB7HnrUAXjRbLocuOHTto27YtjRs3tsrJg4iICNq0aUN2dnaNxrErqOrR3TlfDsQAjwF/AH8CbgW6i8gZHqupIuAT4DMgA7NCGg48D/TBmArdpDrndB/Pdbe1xZjwApUth4iMwDETtm/f3t87ViCicWMOrl8PRUUU79gecD+L5VClqKiIuLi4up5GvSQ6Opri4uIajWEVVPVo4pyTgLM9HBE+cFZE1wPnAZ8DqOr3wEWeA4jIVIzCukFEXnVkABo754M+nlvgJROMbCmqOgXjsEH//v0D3p+SiAiik5IoysigaPuOQLtZLIc0duXkm1D8XayJr3occM7pPrzkpjnn0yobQFVdGAcHgKEet/KdcyMf3WK9ZIKRDQnpBcaevHmZVVAWiyW8WAVVPdyu4Vk+7mU65+YBjLPJObfyaHO7kFcwzXm0pVdDNiT8ttMoKNdOa+KzWCzhxSqo6rEKY0LzpRjaOedAlhhHOmfPb/ufnPNJPuQHYJwxfvOYx8FKZAFCmmjvYEIbAOIL7QrKYrGEF6ugqoGq5mOCc5NF5GKv2391zp+5G0SkpfcYItIIE9MEMMvj1nzMKuxmT29AEemNMRu+r6pFzjxynb6nOffdsgnAzcDvhNjFXJubBMSxmk9Jbl4oh7ZYLCHk4MGDDB8+nA4dOtCkSRP69OnD559/XmmftWvX0r9/f5o3b07z5s0566yzWLt2bel9VWX06NG0bNmSli1bMnr0aMIZZmmdJDwQkWspywKRBMSIyDjnerNXQO5Y4CzgHRGZhDHXDcHsJ72lqos8ZL8QkQxMoK3bi+8azApqkqqWKhEnvmkU8B9goeNM0RS4G9gJPOw17THAmcAcEXkOs8K6BbO6GxrqIN2o1m1KDYtF27cTmdA5lMNbLJYQUVxczBFHHMH8+fNp3749n332GZdddhmrVq3CX4md1NRUZs6cSYcOHXC5XLz44otcccUVrFy5EoApU6bw8ccfs2LFCkSEs88+m06dOjFy5MiwvINVUOUZjgmU9eTvznk+UKqgVHWLiAwAHse4iScCG4D7gOe8xpgJ/Bm4A5P1IQ9YBjysqjO8J6Gq74vIAWAc8AzGjPc1MFpV071k14vIycA/gAcwbu8/A+eFI81R/BGtwQkJ3rN+B6ldrIKyWDx5801zVEafPvD882XXy5fDXXdVPfa8eYHPIz4+nrS0tNLrP/3pT3Tq1ImlS5f6VVDNmjWjWTOT5U1ViYyMZP369aX3p02bxr333ku7dmYn495772Xq1KlWQdUGqnpakPKbgKsDkHsKeCrIsT8FfCaS9SG7Di839nDRrHOb0s+7ft1O6rm18VSLpeGwaRPMnx9cn337gu8TLNu3b+e3336jV69eVco2a9aM3NxcXC4Xjz76aGn7mjVr6N27dDeB3r17s2bNmrDMF6yCsgRJUveytCU5m62jhMXiTceOcKq3HcaLPn3KXzdrVnWfmlBUVMTVV1/N9ddfT48ePaqU37dvH3l5eUybNo0OHcpyX+fm5pKYmFh6nZiYSG5uLqoalngwq6AsQdHuyHi2uxoTH5FPQfrOup6OxVLvuOEGcwRDnz7Bme+CweVyce211xITE8O//vWvgPvFx8czcuRIkpKSWLduHa1btyYhIYGcnJxSmZycHBISEsIWrGy9+CxBkZICBxobM1/rKBsLZbHUZ1SV4cOHs337dj744AOio6OD6u9yucjPzyc93Wx99+rVixUrVpTeX7FiRUAmw+piFZQlKKKioH1vY+ZrWmxNfBZLfeavf/0r69atY9asWQHlDPzqq69YtmwZJSUl5OTkcM8999C8eXN69uwJwHXXXcezzz5Leno6GRkZTJgwgRuCXS4GgVVQlqCJamMUVJFNGGux1Fs2b97MK6+8wvLly0lOTiYhIYGEhATefvttv3327dvHlVdeSWJiIl26dGHDhg188cUXxMaazGm33norF1xwAccccwxHH300Q4cO5dZbbw3bO9g9KEvQRDv1XYp37kJdLqQGBcksFkt46NChQ9BBtMOGDWPYsGF+74sITz/9NE8//XRNpxcQ9pvFEjD78gt54IOVTF3tZJAoKqJk7966nZTFYjlksQrKEjBxMZG8v3Qb60rKNlr3/WH3oSyWhsQTTzxRau7zPM4///y6nloFrIKyBEyjqEg6tGzM7tiyOIgd66yCslgaEmPHjiU3N7fCUVWevrrAKigPRGSMiLwvIhtFREVkUwB9rhWR70UkR0RyRWS1iIz3IZcoIpNEJF1ECkRkjYj81UfJd0QkQkTuFpFfHNmtIjJBROL9zGGIiCwSkTwR2eO8Q6dq/RGqoFvrJuyOa1p6vXeDdZSwWCzhISROEiKyG/jGOb5W1d+q6FJfeQLYg8ll16wqYRF5HVM99wNgOuACOlGWcNYtFwN8BfQFJgHrgPOByUAbyrKau3kOuBP4CJgA9HSu+4rIWU6xQ/fYf8Hk+lsB3I/JCXgX8L2I9FfVDEJItzYJzI0tU1B5W22wrsViCQ+h8uJrClwC/AVARNIxyU2/Buaqqq/CfvWRLqq6EUBEVgMJ/gRFZDgmSex1XlnOfXEzcDxwp6pOctqmisgHwFgReUNVNzvj9sIklf1QVS/xeN4fwAvAFcA7Tls0RuFtBU5xym8gIp9jMqenASMCf/2qObJNE4ojotgXE0+zwjyKttsVlMViCQ+hMvG1AC7EfIGuwRTtux5T/jzdMWe9ICIXikjTSsapU9zKqSocs9wY4Ge3chKRJr7MdQ5XYUqvT/Vqfx6IBi73aLsSEOeeJ1OdMa7xaDsVU7rjVbdyct5jOTAPuNxRYiGjW5smAGX7UHvsHpTFYgkPIVFQqrpfVT9V1btV9VggGZPl+w1gM8ZE9TeMyWpXKJ5Zx3QHugCLRGS8Y+LMAfaJyMtehQYjgH7AMlUt8BrnR0Axqys3x2NMheUKDTp9l/uQBVjsY44/YFa23YJ8t0rp1CqeqAhhj7MPFZNnFZTFYgkPYXGSUNUdqjpDVW8GzqGsppEAkeF4Zi3T3TlfDtwLPAlcCnwI3ArM8lhNNQfigHTvQVT1IEZhe5aOTwV2Ofe8SQdaOXtabll3uy9Z8FGWXkRGiMgSEVmyc2dwe0gxURF0bBXPLmcF1eSgVVAWiyU8hFxBiUgrEblcRKaKyEbgV8yXeCNMkb5nQv3MOqCJc04CLlXVZ1T1A1W9EWPWPA04z5Fp7Jx9KRyAAg8Zt3xlsp5jVja2t2wpqjpFVfurav+kpCQ/j/JPtzYJ7HEcJRLZjRYVBT2GxWIJP9dccw0pKSk0bdqUbt268eqrr1Yq/8MPP3D22WfTokULkpKSGDZsGJmZmaX3a7vke0gUlIicKyL/FJFlQBYwA1OdtgSYgllpJKnqcao6OhTPrGMOOOd0H1Vrpznn05xzvnNu5GesWA8Zt3xlsp5jVja2t2zIOLJ1E3bHlcVCFQe5CrNYLLXDmDFj2LRpEzk5OXzyySeMGzeOpUuX+pXfu3cvI0aMYNOmTWzevJkmTZpw4403lt73LPm+cuVKZs2axSuvvBK2+YfKi+9zzF7KDuA9YC7Ge29LiMavb2xzzr68E90/N5o7570YhebL1NYIaIUpJ+8mAzhKRBr5MPO1xZj/Cj1k3e3rfMiCb/NfjRi6+00WxzYvvS7esYPo1NRKelgshwePzFrD2oycqgVryFGpTXn4gqrLXHiWwhARRIQNGzZw3HHH+ZT3ziZx++23c6pHJcWGXPJdMErK5XEcqqzCmNAqKB2MByMYZY2qukTkZ0wMk7fSOQHzd1vi0fYTZt/uBGChu1FEYoE+wAIvWYCTMD8KPBmAcdwIeUxat19eJDv2ydLrou07qDqRv8Vy6LM2I4f//bGnrqdRjttuu40333yTAwcO0LdvX4YMGRJw3wULFpRTcg215PtFwJnOcRXGVRoRWY/54vwa+EZV94XoeXWKquY7MUxXi8jFqvqRx+2/OufPPNpmACdjYpImebTfBRQD//Fo+w8w1rm30KP9Fsx+kmeu/PmYFdvNIvKcRxxUb4yJ8Q1VDd0G0d5N8MkdAPRK2FranL5qB03PDdlTLJYGy1GptRNFE8xzJk+ezKRJk1i8eDHz5s2jUSN/OwjlWblyJY8++ij//e9/S9saZMl3VZ0FzAIQkTaUKaszMF/YIwGXiCwHvlLVsaF4bqgRkWspywKRBMSIyDjnerNXQO5Y4CzgHRGZBGwChgBDgbdUdZGH7FRMUO+zItIRY44bAlwMPKaqm9yCqrpKRF4EbheRDzGKzp1JYj5OkK4jWyQiozBKbaGITMW4lt8N7AQersnfoxzfPgnz/1F6OSF+Mr9ICqjw+4876BmyB1ksDZdAzG51QWRkJIMGDWL69Om89NJL3HnnnZXKr1+/nvPPP5+JEydyyimnlLbXdsn3kNeDUtXtmC9Rd7aDzhgl9TfgOExMULUUlIgMDlC0ELNXsz7IRwzHBL968nfnPB8oVVCqukVEBgCPY5RPIrABuA+TqggP2UIROQt4DLO6bOnI3gG86GMed2EU3giMwtuFWXk95JnmyBn7fRE5AIyjzJ3/a2C0qoZu/+n0MczucCwTvxtPlquQNiUuxsfFkZSfj2unzSZhsTQEiouL2bBhQ6Uymzdv5qyzzmL8+PFce+215e65S76fcMIJQPhLvoelYKGItKZsFXUm0B6z1wI125uah9nnCnQeORivuvGqur8qeVU9LZjJOCufqwOU3Qfc7hxVyZZgcvBNCHDsT4FPA5GtLrM3ziZtURoFWgQiZEVFsi/xAEn5EJFjFZTFUt/YsWMH33zzDX/605+Ii4tj7ty5zJgxgxkzZvjtk56ezhlnnMHtt9/u0/HBXfJ9yJAhiAgTJkzgjjvuCNs7hCpZbDxmz+NMjNnLrVLdSulXyvaivq3BoxZg5jzQud4LbMEovQ6YlEuKyaLQGuiIWaWcJiIDVTXkLteHCxN/nkhBSflEGHuaApnQ+GBDSbVosRw+iAgvvfQSI0eOxOVy0aFDB55//nkuvPBCv31effVVNm7cSFpaGmlpaaXtubkmk9qtt97Kxo0bOeaYYwC4+eabw1ryXUIRZCUiBzGKw62QMnASxWKym4cko7bjyTYXk2n8PlX9wuv+ucA/gf0YZZmMMcsNBB5U1X9gKUf//v11yZIlVcodO+1Y1GvxeuOcEs5fquRJY/qv8x9bYbEcqqxbt46ePe0OrD/8/X1EZKmq9q+qf6hMfPmYlZE7e/mvIRrXm3HAMcCRqlohx46qfuk4YvyG2a8ZKyJXYVZwlwBWQVWT5PhkMvMyy7XtaWIiC+I1n4PZeTRK9FmuymKxWKpFqFIdtVTVv6jqi2FUTmAyUnzrSzm5cZw0vgUuc663Yuo7hTRp6uHGqH6jiI2MLde2L75sRZW11ubks1gaAoddyXdvz7Iw0g7/eeo8OUj5INqt+E8fZAmAoZ2HkjYwjZT4lNI2s4Iy7PjFpjuyWBoCtuR7+NgFDBYRv4kLnHuDgd0ezc2BQyJIuC4Z2nkocy6dw/dXfk/jiJhyCupAVkgL91osFkuDU1CzMCXS3xORI7xvikg7TNBqa+ATj1s9gICKEVqqpmlMU4Z1u5Q9HvWGm0Vv89/BYrFYqkFY4qDCyMPA+Zjg1fUishhTEFExbuYnATFO28MAItIPE4f1Vl1M+FDlmqNvZPq6tymIhtgi+Gr5ZO6b+QmD2w1mwbYFZOVlkhyfwqh+oxjaeWhdT9disTRAGpSCUtWdIjIQeAm4AGPKKyeCCVj9q6rudPr8LCLRTvCrJUQkxydzTEJ79iT8QepeaJ4LmXmZ/OfXsrSCmXmZpC1KA7BKymKxBE2DUlAAqpoJ/FlEOgCnUOYMkQEs9Mxr59HHKqcwsK0knz1NhNS9yvG/Ka+8UFx6b2174YULIyiggIk/T7QKymKxBE1D24MqRVU3q+p0VX3KOf7tSzkFioiMEZH3RWSjiKiI+B1LRN50ZHwdl3rJdqxEdrWf8U8Ukbkisl9EckTkCxHp40c2VUTeEpGdInLAKeU+rLp/h2DYXbCbjJbmc5QLmueVHSevU47aYtzQs7zipywWiyUQGqyCCgNPYLKvb8CkUAqEa30cP/qR/ciH7APeQk4C2vlAJ+AhzF7akZhs5cd4ybYAvgP+gjF7jgJyMU4kNxJmkuNTmDkogo8HCF/1McfXvcs8+3o5CirZwzXdYrF48e2TVcvUkN9//53Y2FiuueaaSuUyMzO58MILSU1NRUTYtGlTufs33HADMTEx5eKnSkrCZ6BqcCY+KE151B9Ipay0eQVUNRjHiC6qutEZfzWQUIU8qjo9iPFXBij/AiYb+2B3NnIReQ9TomMCppihmwcwiuxCp+QJIvIasBh4RkTed9eICgej+o0ibVEa75xePkffkRnFtN8JR21RYiNjGdVvVLimYLE0fOb/A04fE9ZH/O1vf+P444+vUi4iIoLzzjuPMWPGMHDgQJ8y//d//8djjz0W6in6JGQKSkRaAqcDfTGu4M0wK5EdmEwO81R1t/8RAn7O3ZiVRSAVuwJWUG7lFORcBGgC5AYSrOwo1gh/SWtFpCtwPPC6Z6kMVU0XkfeBG0UkWVXd2VmvAja4lZMjW+LUp3oLU3PqvWDfK1Dc+0oTf55Y6rU3uN1g1h0xg/Y7XRyZAXd1vcPuP1kOHz5/ALJWBd/vjSD/H0k+Bs4PLHPbu+++S7NmzRg4cCDr11degahNmzbcdtttFBcXVypXW9RIQYlIFDAMuA3j4i2UJYz1RAEVkUXAZGCmqgb9FxCRmygrQbEO+AVT1ryuyMYoqEIRWQCMU9X/+ZG9F6NYRUS2AW8Aj3uVgHf/xFnso/8PwE2YmlqzRSQF4yDyth9Z93hhU1BglJS3Anpt5nr4+X9El0Dc9ytM8XmL5XAgaxVs/i74ftXpEwA5OTk89NBDfPPNN7z66qshGXPy5MlMnjyZTp06MXbsWC655JKQjOuLaisop/rsExgzmwDbMV+sa4E9GMXRFFOc7yiMAhuEKX3+tIiMDdJEBqaqrALXquo7VQmHkSxMUcKlQB7QG6dEu4gMUdW5HrIu4BvgY0x8VhImT+B44CQROc/DyzDVOfsqNOhua1sN2XKIyAhMMUTat2/v5xWrz5nDb+fAp0ZPF67+oQppi+UQIvmYqmW82fwddBgUlueMHz+e4cOH065du+Dn5YM777yTCRMmkJiYyJw5c7j88stJTk7m5JNPDsn43lRLQYnI/zB7QNsxK5ppqromgH5HAzdgTFPTROR2VQ3m93V3YFEdKydU1du54WMReQdYjnFWONJDdgum9Icnr4nIFOAW4ArKVkGNnbOvfIMFXjLByHrPfwowBUy5DV8yNaFjz/58nQSpO6HZ5kD9TSyWQ4AAzW7lSEuEG2eHfCrLly9n7ty5LFu2LGRj9uvXr/TzkCFDuPrqq/nwww/DpqCq68V3BGY100FV/y8Q5QSgqqtV9T5M1odRmAwPwZCHKVBY71DV3zHmtK4iEkjm9Meds6d9zL035SuxbayXTDCytc7uI4yPSdssZVfmH3U1DYul/nNqBWfekDBv3jw2bdpE+/btSU5O5plnnuGDDz4op2RqiogQipqC/qiugurilNYoqk5nVS1S1X8BXYLsugg4ujrPrCU2OedWAchuBUq8ZN0ZV32Z5txt6dWQrXXkqGMBEx/12ZSJdTUNi6X+EyYPvhEjRrBhwwaWL1/O8uXLGTlyJEOHDuXLL7+stF9BQQEHDxrDzMGDBykoKPPSnTlzJrm5ubhcLubMmcP06dMrrdBbU6qloFT1QCgeXo1xHgF6iMj1oXh+GHCb9rYHINsZiPSS/ck5n+RDfgBm/20plGbUSMe3C4K7repSuWGi57l/w+3WqL/48xuxWCzhonHjxiQnJ5ceCQkJxMbGkpSUVGm/uLg4EhKMBaRHjx7ExZUVj5g4cSJt27alWbNm3H///UydOpXTTjstbO/Q0OKg4oFngddFZAgwG2Py8+niraoLQj0BEYkHSlS1wKu9L8ajcZ2qbvBob+ntXi8iEYA7kMDTRXy9iCwBhonIeFXNcORTnbG/8XAxB5gB3CciF3jEQUUCd2DKi3wWkpeuBkcf34+5SdB2J7TJyq6raVgsFoe0tLSA5Coz2S1cuDBEswmMoBSUiEQDLYAd6uMtRKQJ0DccisFhHmYVIcClzuEPJYj3c7wSOziXSUCMiIxzrjer6r+dz0cCn4vIx8DvlHnx3YQx2Y3wGnqqiDTFmCe3Ykx6l2Dcxf8LzPSSH4WpCLzQiWcCo3AiMK7qnvwDo7jeEZFnMSuqKzHu5Ter6v5A3z8cZCUn0HZnLm23K5t/30CHI4O16FoslsOZgL7AnYDUfwC3Yzbg9zhfiE97JWI9CvPlGhnqiToswCiecDAcONWr7e/OeT7gVlBZwFxMUPLVQByQialD9aSq/uI1xmxMWqMRGOV+EFgD/A142TvAV1UXichpmBXWY5j3XQQMU9UVXrK7ReRkzH+bv2GyX6wFrlDV/1DHFHTqC6sWEuWCr6e9wE2P2b0oi6WuGTlyJNOnV4zwueaaa3j55ZfrYEb+kUA8MERkJCYFzyRgGabMxQ2YgNCLVHWvI3cixg08XArKEmL69++vS5aEZ6tq7bIV6JVXEAH81KcZ173rK/7YYmm4rFu3jp49e9b1NOot/v4+IrJUVftX1T9QJ4m/Ak+o6r1OBvERwECMSWyhU8nWYinHUX17k9HafLb7UBaLJVgC3aPpgjHdlaKqS5wV0+fAYhE5L9STszR8/kiNpd2OAtpuV86fdjq3n3IfUDF/n2cV3rLrLJLjk21VXovlMCVQBbUHkwC2HKqaJSKnYjzRFmBSH4UMEXEH8qY7SVCDCux1sjhY6ojZG2fzQ5diTlkOkQo3T89i9/v3A3BNacbGbcA7lBUBqHi9763RLGnxBsnNj6DFtdfRuF/fWnsHi8VSdwSqoJYCF+Mj8aiq5ojIOcD7wD8JrRPDJowL+VHAb851oOMH5cVnCT0Tf57IvvZKiRgFddRWqN4/jxJgDftZQ9HmLXT68IPQTtRisdRLAv0Cfwe4x1dMD4CqHhSRizGZys+p0Lv6bMF8oxV5XVsaAFl5mWis8ObZEZy+0oXU4L9c8/3QLB8KN21CVTGOpRaL5VAmIAWlqu9jVkiVyZQAt4ZiUh5jdqzs2lK/SY5PITMvky+Pi+DL42pWvPmqZfH8+YtsXPn5uPbvJ7JpIOXALBZLQ8aWfLeEjVH9RhEbWb7gcZREESnBWV5jI2M5qfcFpddFmZkhmZ/FUpfM3jibc2aew7HTjuWcmecwe2PoM5qfdtppxMbGlpZn7969e6XyVZV8v++++zjyyCNp0qQJPXr04K23gilaHjxWQVnCxtDOQ0kbmEZaudgGAAAgAElEQVTLqBRQaFSQwt9PfoxbeozBVdgMFJrHtOby7peTUqKIKinSiMu7X058VHzpOA+f9DAn9BlSem0VlKWhM3vjbNIWpZGZl4miZOZlkrYoLSxK6l//+he5ubnk5uby66+/VirrLvn+wQe+93nj4+OZNWsW2dnZTJs2jVGjRrFo0aKQz9lNg3IiEBEXUAzcpaqTK5F7A1PUsEG936HI0M5DWT9rKHfdZa5P2A7HJxXwzw+NArr/ol5cN6AjrJ4PW340hdsGjKN9k/b8c8k/ATi57clEx5eVvSq2CspST3nqx6f4ZY93MpmKrNy5kkJXYbm2gpICHvr+IWb+5p39rCI9WvRg9Amjqz1Pf1RV8v2RRx4p/XziiSdyyimnsHjxYgYOHBjyuUCIFJST/HQUpvheW2AHsBLj/bcUWK6qoapNFAVMEpFOqnp/ZdMKdmARGQP0w+TJ64TJwdfRj+ybgL+s6sNUtdy/MhFpBDyISXuUivGnfgN4ylfZEhG5Drgb6IGpTjwLGKOqO33InoipL3UiZamRHlDV5ZW/ce1wxBFln7duhT59GxEVIRS7lIx9Ts7dxLbmL5KzDYDk+OTSPll5WfRI6gaRkVBSQlGmZ75ci6X+8MueX1iyvfqZWQpdhTXq74sxY8bwwAMP0L17dx5//PGQZR8/cOAAP/30E7fddltIxvNFqFYYDwJplCmFVKAP5ssYwCUiv+IoLFV9oQbP+g5T6PAeEemAWSn5qipbHZ7AxHz9DDQLsM+1Ptp+9NH2H+Ai4HVgMaakxt+Brpi0UaWIyN2YrO3zMYq/HXAPpkT8Caqa5yE7AJNENx14yGm+HZPhY6CqrgrwPcKGZ1X5LVvguOOE5MRYtu09QMY+p+JKopOMJDsdXC5S4lNK+2TmZdKzZU+i2rSmOCPTmvgs9ZYeLXoEJOdrBQUQExHDsUnHhuw5Tz31FEcddRQxMTG8++67XHDBBSxfvpwuXWqeuHnkyJH07t2bc889t8Zj+SNUCuoGzC/324BPgETgWMxKpJ9zHOUc12Dy+lWX9cBlmCSslwJtReRCX+7v1aCLqm4EEJHVmOSrlaKqFbMueuGUBrkIeFZV3RnJXxWRfRhFO0VVFzmyrTBJYn8CznQn4xWRnzB/21GUD4h+ASgEBqtquiP7HrAOmEBo3f6rhfcKCiA1MY5tew+Qme0oqKaOgnIVQd7OCisogOjkFIozMq2Jz1JvCdTs5t6DKigpq9oTGxlL2sC0kGZNOfHEE0s/X3/99cyYMYPPPvuMO+64o0bj3n///axevZpvv/02rCEfoXKSSMbUKnpFVTNV9RdVfU9VR6vq2araEpMuaRjwVE0f5tREOgWjpE7CpFqq8U8Ct3IKBjE0dcyc/rjKOT/v1e6+vsaj7c9AY2CSZ6Z4p97TRk9ZEemKKa3xvls5ObLpmLCAs0Sk7Ju+jkhKgkZOYfotTm6P1GbGu6/MxOeRzjFnGy3jWhIVYX4/ZeU7CirFrKqKsqyJz9KwcTsQpcSnIAgp8SkhV06+CEWJ9ocffpjPP/+cOXPm0DTM4R6hUlAbMaYxv6jqH6r6gaqODcUDnT2ti4CXMGayxSLiqxJtuMl2jgMi8pWzH+TN8Zh0TVs9G53rDOe+pywYM6A3P2AqCicEKCuYVWydEhEB7Rz9415BpTQzVTqzcgoocanZg3KTvY0IiaBNY5NdKyvXraCMri3avh11+axRabE0GIZ2HsqcS+ew8vqVzLl0TsiV0759+/jyyy8pKCiguLiYt99+mwULFnDeeZWnTa2s5PuTTz7JO++8w9y5c2nZsmVI5+uLUCmoGcApIkEGuNQQVXWp6t+A/wNaAnNF5LJaenwW8Bwm0/vFGLNbf8zez1lesqmYPSJfpGMcSzxl3e2+ZMVDpipZvMYGQERGiMgSEVmyc2cFn4uw4N6HKltBGQVV4lJ27j8IiR52wGwzdfc+lHsFFeWsoCgqonjXrvBP2mJpwBQVFTFu3DiSkpJo1aoVkyZN4uOPP6Zbt26V9qus5PvYsWPZsmULXbt2LY2teuKJkKZgLUeoFMqzwHWYwnn3hWjMgFHVZ0TkD0xRwXeA7bXwzAe8mj4WkXeA5ZhV3ZEe9xpjChX6osC57ymLH/kCL5lgZEtR1SnAFDD1oPzMK6S496HK9qDKAnjT9x0guX1LiIqF4gLILu/Jl5ln9pzcJj4wrubRrVvXwswtloZJUlISP/30U9D9KjMB1tQ8GCwhWUGpagFwNnCRiHwoIr1CMW6Qc/gAOBPYC6RUIR6uOfyOSajbVUQ8f6bkA438dIt17nvK4kc+1ksmGNk65cQTYcgQuOgiUC1bQQHGUUIEmjqLPcfV3L2C2pm/k2JXcTkFZV3NLZZDn5AoKBFpCbyCiR26CFgpIr+JyL9F5C4RGSQi8ZWPEhA3Aq/5u6mqizGxQG8A4c3B4Z9NzrmVR1sGPkxtDm0pb6LL8Gj3JaseMlXJgn/TYq1y220weza8+KLRRamJZQqqzNXcmbLXCqpES9h1YBdRyWX+HtbV3GKpHiNHjiw1z3keI0eOrOupVSBUe1DPAedh9keygFyM48LVGFfn+UC2iKwVkWorDlWdpqrfVyGzUVWHq+qN1X1ODXGb9jzNjD9h3OGP8BR0rlOBJV6yYLwTvRkA/KqquQHKKib2rN7RNC6K+JhIwNOTz/nzOHtQ3q7mkc2aIY49vDjLKiiLpTq8/PLLpamPPI+XX365rqdWgVApqPMwpqQBqtpWVRMxCupy4BlMNd4cTFaEq0P0zDpDROJFJNZHe1+MK/06Vd3gcWuGc77Lq4v7+m2Ptv8CB4DbRSTSY+wLgM6esqq6HqPcholIqodsqjOPbxyX/HqHiJR68pWuoNwmvtztUFxYTkFl5mUiIkQ7q6iiDKugLJZDnVA5ScQCX6pq6Y6cE1O0EY8yHSLSmSDcnkVksPPxR1Ut8LgOCFVdEIy8iFwLdHAuk4AYERnnXG9W1X87n48EPheRj4HfgTygN3ATprreCK95zBaRTzFBuYmUZZIYDkxX1e88ZHeKyHiMYp8rIjMw5rp7gV+oGEs1CvMDYKGITHLa7sD8+LiXeoIqzJ1rnCS6dYNBg8w+1PoduWRme8dCKezPKJdNojRYNyWFwj/+sLFQFsthQKgU1KpAxvJQWoEyD2Om6ompqOu+DoTqVNQdDpzq1fZ35zwf4yUIxow5FzgdsyKMAzIx6YyeVFVf2SKHAeMwgbbXUpaa6B8VJq46QUR2Y3LxvYBZfb6Hya+X6yW7SEROw2SfeIyyXHzDVHVFoC8ebkRg2DDIzjb7UYMGlXnyVdiDAsjeRpPmHYmPjievKK/Uky/KHQtl96AslkOeUCmoqcBEEWmmqvtCNCbAAswXbr7XdVhQ1dMClMvCdw6+yvoUYBTUuKpkHfk3gTcDlF2M8WCs17RvD6tWlcVCpTiOErvzCikoKiG2qUc2Cfc+VONkNmRvKJfuCKBk1y5chYVExMTU3gtYLJZaJVQKagbGe2+GiAzz/pVfXbwVRqAKxFI/OeIIo6BKY6GalW3jZWYX0KncCsoIJSd4KahUj1iorCxiPDPRWiyWQ4pQOUnsxySCPQdYKiLDRaRFiMa2HCL4yyYBkLnvADRqArGJpiGnbAUFZXtQ5V3N7T6UxXIoEyoFVYRxHBDnPAXY6cRCzRCRe0XkVI8ccpbDEHc2ib17ITe3vILKyPbtau52lNh7cC8FxQVEp5Q6K1pXc4slAN5991169uxJfHw8Xbp0YeHChX5lCwsLufTSS+nYsSMiwrx588rdV1VGjx5Ny5YtadmyJaNHjw5rdolQKagmwNGYdEfPAwsxqyq3q/nTwDfAPhFZW92HiEgnEbnMqQPl2d5bRL4Tkf0iskpEzq/uMyzhw9Mat3UrpHikO6rgap7tu3ChO2EsWEcJi6UqvvrqK0aPHs0bb7zB/v37WbBgAZ07d660z6BBg5g+fTrJyRULIUyZMoWPP/6YFStWsHLlSmbNmsUrr7wSrumHZg9KVV3AWucorY/klIPo53V0r8Gj7sUkZy1NIyQiTYGvKMvc0Av4SET6+PGms9QR3nWhevaMpGV8DLvzCsvqQrldzb3SHYFJGtsxsSORzZpRsm+fNfFZ6h1ZTzzBwXXh/9pp1LMHyWOrLgzx8MMP89BDDzFgwAAA2rb1l9DGEBMTw113mfDMyMjICvenTZvGvffeSzunPMG9997L1KlTw5aFIqzZx51A0vUYF2kARKQmu9qDqRgEew1GOb2L8ZC7EJO89k5MAUVLPcF7BQWQ0iyW3XmFpHuWfgcoyIaD+8sH6+a6Xc1THAWVgcVSnzi47hfyq5GgNRyUlJSwZMkSLrzwQrp27UpBQQF//vOf+ec//1kuQ3kwrFmzht69e5de9+7dmzVr1oRqyhWo1fIYAKq6pQbdU4D/ebWdC7iAu1V1O/C8iPiKZ7LUMW3bQsuWpjZUrGPdS02MY3V6jnGSgAplN9q07FR66Vm48OC6dRTbFZSlntGoZ2Cl2GvjOdu3b6eoqIiZM2eycOFCoqOjueiii3jsscd4/PHHq/Xc3NxcEhMTS68TExPJzc1FVcNSWTckCkpEfsXkfFvmHD+raqUFDKtJIuAdZzUAWOkoJzdrMYrLUo+IiQHvMk6pHumOVBVpWj5Yt1HrHrSIbcGegj0esVA2WNdSPwnE7FZbuFdJd9xxBylOJYB77rmnRgoqISGBnJyc0uucnBwSEhLCVvY9VE4SRwJXYLIifInx4NskIh+JyHgRGeqZK64G7KesSB8i0h2TkmiRl5yL0L2bJYy4Y6HyCkvIKSiuUPodPAoXesVCuXJzKdm/vxZna7E0HJo3b067du3KKY+aKpJevXqxYkVZgpoVK1bQq1f4qiuF6ku8A3ApZd562UB7TPBuGvAJsFVEMkVkdg2eswIYKCJdnOtbMJkl5nnJdcKkHrLUc1K8y240TcVEK+C3cGFUsmddKPuf2WLxx4033sikSZPYsWMHe/fu5bnnnuNPf/pTpX08y7wXFhZSUFBQ6kp+3XXX8eyzz5Kenk5GRgYTJkzghhtuCNv8Q1WwcKuqfqiqY1T1bFVtgfG0uwH4ArOiEaANJvN5dZkCxAA/i8jPmFx1O4BP3QIi0gToAwS1cyciY0TkfRHZKCIqIpuC6PuU06dCBg0R6ejc83Ws9jPeiSIy13GbzxGRL0Skjx/ZVBF5S0R2isgBp5T7sIBfvJbJz4d162DOHD+FCyOjoYnjGOFd+j0vC1WtkE3CYrH4Zvz48Rx//PF069aNnj170rdvXx588MFK+3Tv3p24uDjS09M599xziYuLY/PmzQDceuutXHDBBRxzzDEcffTRDB06lFtvvTVs8w+bk4SHB99bInIGJh3Ss1R0cghmzHdFpAdwP0YJbQKuc/LcubkMo8TmBTn8E8Ae4GegWaCdHMVxD6YGVmXr54+AD73aKuQtFJEBmLm7k8kC3I7JVj5QVVd5yLYAvgNaY/6224CrgPdE5CZVfSPQ96gtXnkF7rnHfN65s3y6o1JPvqZtYX9mWbojZwV1oPgAOYU5NPbMJmHLblgsfomOjmby5MlMnjw54D6bNm3ye09EePrpp3n66adDMLuqqRUvPlX9RkSuwax0Ai634WesNBF5Amiqqrt8iHwF9AU2+LhXGV2cbOs4K5sqs1449ZqmAp8DTYH+lYivVNXpldx38wJQCAxW1XTnOe8B6zDFH8/xkH0AY868UFVnObKvYcp5PCMi74cqL2Ko8HQ137IFeveJJTJCKHGphydfO0hfUpbuyCtYt1vrLhARAS4XRTabhMVyyFJrjgSq+hWmdtL/hWCsQj/KCVXdoqorgv1idiunILkTk4PwjkCERSRWRBpXcr8rcDzwvls5OXNLx9TVOktEPMO7rwI2uJWTI1sCTAJaAEOCeJdawTtYNzJCSG5qVlEV6kJlp4NqBQUlUVFEtW4NYF3NLZYgeeKJJ3yWfD///PqXgKe2Pd02AGfU8jPDgpNu6e/AI6q6OYAu92LKhuSJyFYReVREGnnJHO+cF/vo/wPGhHic8/wUTCHDH/zIeo5Xb/AZrOukPEr3TndUchDydpUmjIUyRwnram6xVI+xY8f6LPn++eef1/XUKhCqOKiFwE+YWKglqvqrH9GuQPNQPLMe8BKm+OKzVci5MJ6NHwObMW7xlwHjgZNE5Dxn1QNlLvTpFUYpa2tbDdlyiMgInKq/7Wu5XEXr1hAdDUVFXlnNN++tmO4IIGcbrZKPRRAU5fH/Pc7rq1/nvpgIjgA2/vYjt8w8h8HtBrNg2wKy8rJIjk9mVL9RDO08tFbfzXJ44nK5iIiwUS3ehCKJbKj2oE4GBrovRGQ/JmB3iXPeBfwZUxnXp+daQ0JErsR4Iw5S1eLKZJ3MGd7FBF8TkSkYN/krgLeddrf576CPoQq8ZIKR9Z7TFIxHJP379w9fKmIfRESYTBJ//AEbN8LBgybdEUBWdgH78guJim1TugGYn7GO2bt/RT3qVGbmZbJMSjgCaLkfcnZlMGv3u4ApbZxdkMHT3zxMRO4Bzu06hIjGfq2qFkuNiI+PJz09nTZt2hAdHR22gNWGhqqye/duYmNjqxauhFApqIEY05P7OAqTauhUyirguv/LPROiZ9YJjufc88BrquodIBwMj2MU1FDKFJS7crC36Q8g1ksmGNl6Rfv2RkF98AGcfjq07WdczYtKlD6PfkUrslnivEHjT//K1HapEF3+n+qupgIo0SXwxvMlVCQPGM+vjCfhzDNJfughotu0Dut7WQ4/2rVrx65du9i8eTPFxZX+Vj3siI2NLU0qW11Clc38Bzz2QkQkFuiNUVa9gXaYeKX3VLX+GTqD42EgHpjqODW4iQPEaTuoqlurGGcrUEJZFnYAd/ZTX6Y5d1t6NWTrFf37w/z5ZdfHtC3L7XVX1EzuiirvjZ8VVTGr8obkwH+p5n79NSu//4Y11w5gevutZOVvt2ZAS0iIiIigdevWtG5tf/yEg7C4mTtxSf+jBjFP9ZgOGAXl791+xwQJH13FOJ2BSMAzh6A7DfJJwKte8gMwq9GlAKqaKSLpTrs37rYlVcyhTkhLg2OOMYULBw2C3u2b8/jZJzD3x1zWNXqI1054iCb5W7hs0YX80O0+mhd9yh6vxeDv7YTHL4+grU9fzjKOzFBOXqc0LlCOn7qYiK7Ce4MiKI7KYOqW8UT3yWRwu8Hl+kh0NDEdOiB2X8FiqVMknNUQGyruOChV7ejj3kn4XrU8glE61wLZjls9ItJSVXd7jREBvIMp5ni5qnqWI/kJUzOrh6pmOG2pwC/Aj6p6lofsP4H7KB8HFYnxAjwSaK+qlSar69+/vy5ZUvd6bOBAWLwYeveG5cudxrRESMtm9sbZPLwojYMlBf4HUAU/9v/jf3NxyxcumuUFPp/Eiy8m9cknAu9gsVgCRkSWqmplcaNANVdQTqDsU6qaXZ3+zhiJwGhVrVb6XxHphVlpJAFrVPUTpz0CiFLVwiDHuxazOsIZM0ZExjnXm1X13wCq6ssFHBG5HeigqjO9bk11iiouwpj1WgGXYMyf/wW85UcB32IyR0xy2u7AhATc6yX7D2AY8I6IPIsx6V2JcS+/uSrlVJ844wyjoFasMBnPW7UCTn0AoNQMN3beU7gi9hJNC/7S42zHay+T5MjGDN6TxYLGjcmKiiS5uITMqMhShfVTtwjWtRNu/MrFKWsD+0GW/dFHtLjhemK716S+psViqQnVWkGJSAkmTc8LwBvB1HhyChbehPnSTVTVoJSk0/9Nytd7mqaqNzn3R2BcwM9R1a+DGHce/mtIzVfV0wLo319VE7zah2NWVT0wwbMHMSbAt4CXnWrE3mOdBDwGnIgx6y0Cxqjqzz5k22IU1fmY7BdrMT8e/lPZfN3UlxXUt98aJQXw3nswzEc2wbEfreKd/22hUVQEKx4+h9hor72pRZNgjvlNcU63Y8gsqvj7qVOm0jq77N9880bNGT9gfOm1Kz+fzHHjwOWiybnn0m7i8zV/OYvFUo5AV1DVVVADMMqpPybOZx7wNca0tA7YrarFIhIFtMR49Z0EnIWpihsB/Ajcqao/BvHcVph9lfbAKmAhpmrumx4KqjnGIeMlVb0z6Jc7zKgvCqqgAJo1M27nI0fCSy9VlPl0ZQa3v7MMgBm3DOCkLi3LCxTmwRMmPGx2ShfS4iMpqMQsGCVRPDbosQqOEhmjR5P9308A6PTJf4nt1q0Gb2axWLwJVEFVaxdYVX9Q1RMw5dZ/xmSHeAyjpDKAgyKSj1ktZABznfunYRTTlao6IBjl5DAGo5yeAvqo6u0+5rYXWAkMqsarWeqI2Fg4+WTz+ZtvfMuc1LlMIS3e4MM7IiYeOp8GwNDMDaS1H0pKfAqCkBKfwuXdLy/NjA4QKZGc0u6UCsO0HDnSBGwBu19+uVrvY7FYak6N3JRU9R1HUZ0APIlZQR3AxDzFOud8TMbtR4F+qjowUPOTDy4A/gDGauVLv414FDa0NAzOdMKZf/sNtm2reL9lQiN6JDcB4PsNuysKAFz+NjQ2imzo6i+Z85cvWHn9SuZcOodxA8Yx59I5TDrDbO0ddB3k7XVvVxiiUadONB1qVlU5n3/BwfXra/hmFoulOoSqHtQSVR2nqoOcPZgEjKdbvKo2UdVTVTVNVZdXMVRVHIEpJ1+VXbKYQyel0mHDGR5ZGv2togZ2MWFjK7buI/egj8DIRglwkrOw3rEWfplVQeTUdqfSs0VPAP699t/sL6zoS9LqryONk4Uqu16yqyiLpS4IVxxUPuHJYnCAwGo1dcRHrSVL/aZ/f2jSBPbvNwrquusqypzctSWvf/8HxS7lp017OL27jwDJE26BRS/Agb0w/2nIWgNnlDmLyrx/MLL3SEZ9O4r9hfsZOGMgKfEpjOo3CoCJP08kKy+T/zsmjuNW5rPvs9kMb/sFrvapHjn/Mkn20Sc5PqVCXkBfeQLL+tjcgRaLPxpUHJSILMAEwHZyu7iLiIvyThJtMcGy81W1/uWPr2fUFycJN7feahLJXnSRObzZX1BEn0e/osSl3HJKJx4cepTvgRY8A9/8vez63CfLPn85hk8H3MjY7V/j+a9fgAiEEqe17S5lwtQSIoBVHYSlXSvGWYlzVHDFrATBFH5zefy/Fx0RxbmdzqNXSz/v4+4bF0fTc88lMjGxUjmLpT4T1jioOuQdYDLwiohc5x3r5MRAvYDJTxdIcUBLPeOVVyq/3yQ2mmPbJbJsyz4W+duHAjhhhHE7L3AW0l+OKXf7hW1fol75/RRKlRNAeithcU/h5HXKMZvNET4KgU/YzidVSu6e+iod3p5OtE2vYznEaWi5XF4FvseUq1gnIi847UeLyFMYF/eLgfkYZWY5BBnouJevzcxhb56feOzFL5YpJx/4yu/ni/8MjiC7niVDL9q6la0330JJdrXj5C2WBkGDMvEBiEgTTJn1y/yIfAxc35CyKNQl9c3EFwjfr9/F1a+aVIgvXd2P849J8S9cdAAeT4bRHjUln+rAOb2OJzN/u/9+HkS4lNig8pJUjwiJQFVp07gNA1MHsihjEdvzt9OmcRtG9h7JOR3OZseEZ9n3nsmMFde3L+1fe9WWE7E0OA5VEx+O4rlCRB7BZE9wJ13dCnyuqsvqcn6WmrNqlckmsXQpfPppaUhSKcd1aE5MVASFxS4WbdhduYKKNqU8iCvvWzPquLtJW5RWLpA3SqIQEYpcReVkXRFCvp+yNj77VJIXsLLnuCvTbHRtZ+O2j0xTrLl+aOVTuBLiGPLwQ5Tk5LD/iy84sGwZ2+4cxRGTX0RiYvz/DSyWBkqDU1BuVHUdxqQXMkRkDNAPkyevEyYHX8cA+z4F/B+Q553uyLnfCHgQk/YoFdgGvIFJS+T9TYWIXAfcjUmRlAPMwqQ72ulD9kRMfSnP1EgPhMCtv05YtAgee8x8fu45aNPGfI6OhnPOgebNIzmufXMWb9zNt7/u4KNlPoKmHKIjIzhr4P2U0y+nPlDqMefpfVe5R57v6wp9iGJwzp6yvIAJqVV68SlVWzEKSgqY+PNEhnYeStunn2Lr/v3kff89ed99x8Y/X0xkM//OrRGxjWg54lbiB5xY5XMslvpEgzLxicjrwHeq+noVcjcAg92efUGMr8AeTHaM44CcQBSUiPTBlMoowPxNfSmoj4GLgNcxAc0nYXISTlPVG7xk78aUknfvpbUD7sGUjD9BVfM8ZAdgUk2lA/9ymm8HWgMDVXVVZXOvjya+338Hf9mFTjoJvvsOJs/7nWfm/BbQeP07NOf9kSfVTrXTuY/CdxMqtp/6AJw+pmI7cOy0YwNSUoKw8vqVgMkZuOWm4RxYHthvkJiuXejy6acByVos4SasufjqCm+X8krkpgI3qWpgO+Fl/Tqr6kbns9+SG159IjHFGjOBpvhOGDsEmA08q6r3erRPwCiek93VeZ18g5sxCWVPUtUSp/0C4BPgQVV9wmOMHzGrrJ6qmu60tcWsLn9Q1XMqm399VFCqJqvEt9/6vj9jBgw8O58hLyz0Hazrgxev6sfQYysxBYaSvZtgYm/z+YzxMPi+SsXPmXkOmXmZVQ6bEp/CnEvnlF6XZGez818vcnD97377FO/YSeGGDQB0/Xou0W19VYqxWGqXQ3YPKkCiCS40BQC3cgqSOzHJcC8FpvmRuco5e6fGfh6joK7BmOUA/gw0Bia5lZMzt1kistGRfQLAqd57PPC6Wzk5suki8j5wo4gkq2pWNd6rzhCBuXNh0yZwOf8VCwvhtNNgzx6zwrriisb8+OCZ7Mg56HecwhIXV0z5gT15hTz95S+cfVQbYqJqwXG1eUdo1Q12/Qbr51apoEb1G1VhP8ybRpGNSk2DbiITE0l+sPJqNQfWrGHTJZcCkLtwIc2vuCKwd7BY6gEhVVBOqffTgW6Y1RosKrIAACAASURBVIQvm4qq6t99tIeSXtRCJgkR6QD8HXhEVTdXYkI6Hkj3LgOvqltFJMO57ykLxgzozQ/AlSKSoKq5AcjehDFVzg7kfeoTERHQuXP5trfego4doUcPc904JoqOrSr/JzzqzCN5+JM1bN6dz/QfNnPToE7hmbA3Xc82Cmrrj3BgXwUnDU/K74eVZZ+Yu3kuuwtMrNcFnS+oVqaJ2J49iWzVipJdu8hdYBWUpWERMgUlIpcAL2NqHvkVw2ziB6ygnH0nTwb5aHMTBfTEODrUxpfyS5jEtM9WIZeKqdPki3TMHpOnrLvdl6w4Mr8FIAu+q/82SM47L/g+V53YnjcXbeKPXXm88M3vXHJcOxLjokM/OW+OPAt+eBG0BDZ+C70urlR8aOehFRTQAyc8wOD/DGZ/4X5yi3KrNQ2JiCBh0CCyP/6YvB9+wFVYSIT1+LM0EEJi73C8yN7FrJpmYGo1gSmkNxNwRxS+hslqHgw3eBwKdPVq8zyuwawYtmM85sKGiFwJnAeMVNWqNkIaY0qP+KLAue8pix/5Ai+ZYGRLEZERIrJERJbs3FnBKbDBUFJStUx0ZASjzzNVcfflFzF5Xi1lJu9wMkQ7f/rf51ZriKiIKAamDgRgUcYiil2B7bd5kzDYlBTR/HwOLF1arTEslrogVAb5+5yx/qKq1wDLAFT1QVW9HGPy+wwYglllBcONznETZvXwnUeb93E1puZUx6q812qCiLTA7B+95nZuqIJ8TPolX8RSPrGu+7Mv+VgvmWBkS1HVKaraX1X7JyUl+Z10faW42KRE6tLF7FNVxbm9kjmug0lu/8b3m0jfdyC8EwSIagSdBpvP6+caz49qMKitKWuWU5jD6l2rqzVG/MCBpcFkuQsWVmsMi6UuCJWJbyCwWlV9mtVUdZeIXIWp5fQIMDLQgVW11PFARNIwnmn+nBFqi4eBeGCq46jgJg4Qp+2gx55TBv5NbW0pb6LL8Gj3/rnfFrOKzPAh62tc8G3+a9AsX26q7gLceCOcdVbZvaQk0xbtYcUTEcYO6cElLy2msNjFfe+t4OSuXtV4PYiOjOCC3qmkNour2US7ngW/fQG5WZC1ClKODXqIk1NPLv28MH0hfVr3CXqMyGbNiOvdmwPLlpG7cAFtRv9f0GNYLHVBqBRUK0yOPDfFACISp6oHwGSAcLKRVzvDeKBBs7VAB4yC+p+f+79j3MSPdq5/Aq4WkSM8HSVE5AjMPpJnhtCfgBGYOClvBTUA+NVxkHDL4si+6kNWgUPOptO/PwwbBu+/D/PmmcOTbdvgUS9D8nEdWnD+0cl8vjqLxRt3s3hjJYlmgQ9/TuezUacQGVGD2KmuHppz/VfVUlBJjZPo0aIHv+z5he/Sv+OOvndUayoJg0/hwLJlFK7fQFFGBtGptp6npf4TKhPfXsqbmdwedO285BQTQNrQeQoY5uNYi9n7GYbJAuFmhnO+y2sc97VnWdf/Yupe3e7EWAGlcVCdPWVVdT2wBBgmIqkesqnOHL5paC7mgfL0/7d33vFRVdkD/550CIQuBJCqgq4igtJUBBV/ruguKkVQLChrF8ta11V27WtZ21qwYENXUcTCuqJSBBGQVbAgKCItSAsthCSknN8f9w15M3lTM5NM4H75vM/Mu++8+857ZObMvfeUf0D79t7HHn4YNnqk2bvttENpE+GoaPnGAqZ+U83BZ9OO0MwZYMe4DgWV03xL85eSXxTasAYj+/j+e9/baT5LXSFeI6i1QDvX/veY9aLTgX8CiEg2cBxxmHJKlDu7iIzGjI4AWgAZInK7s79aVV91OvZy60ZErgLaq+rbAYpME5EPgetFpBGVmSQuBl5T1bku2c0i8lfgIeBTEXkDM113A7CMqrFU44CZwBwRecJpuxrz4+MG9lE6dIBffzXrUT5mz4ZBg+CYY2DHjsoUST4ObFqfuTcPpKwi+HpQcWk5Jz08m00FJTzyyU+cfmQumRFmPvfkoEGQvwLWLgjrbh6M49ocx/PfmQHyvPXzOKPzGVH3kXXYoaQ2a0Z5fr4TDzUi6j4slpomXgZqFjBORFo4ueI+xCzO3ycirTB5587HTAVOqc6FEuXO7nAxcEJAm6+P2cCrUfbnZhhwO8bTcDTGUN+B8XT0Q1UfFpF8zCjscUwuvrcw+fV2BcjOE5EBwN3O5svFN0xVl1RD36RHxH+t6eSTYf586NUreK5WESE9Nfi0XXpqCtecdDC3T/2evO1FvLFgDRceW43YqYNPhgVPO+7ms+B3Q6Lu4sgWR9IwvSEFpQXMyZsTk4Ha627+3nvs/vJLdM8em2DWkvTEa4pvMuYL/CgAVc3H/HpPx3j4PYpx/14H/DXWiyTYnR1VHaCqEmQbEOH5VfLwOceKVfV2Ve2gqpmq2klV7/JKFOvIv6SqR6pqlqoeoKpjVHVTENkvVfUkVW2gqg1V9f9U9euobn4foXfvkInEI2LEMQfSvplxEX9ixoqI0yl50v44SHOmFVd8ElMXaSlp9GndBzAjqPKKCPzrPch23M0rdu9m99f75Z+HpY6R0Fx8InI0cDZmtLMMmKiqMWd4cNL3nAX8wZk2mwic78u55+Sxm4gJ1O2hqpEV/NmPScZcfPFCFQoKICcn+nPfX7Kea94wlVuuH3QI15x0cOyKTBoGP0+HjAZw6zp/CzrzPv8kskH23/35Xe6Yd8fe5ly/zOqV2SdCZU3vJC24977fEFXe753CZ2e0YVyPcTFlqLBYqsO+miw2D9iiqkc6+34GymlriHFnf1tVI3Zn31/ZVw3UzJlwyy1mHer98FXUq1BRoZz+xFyW/raThplpzL5pIE2zY5wSWzABPrrRvO9+HmRkVx5b+Cz0ujT0/l828vqKKdy38L6oLivOvwpXWsq7XimjSx5sbQALugipKWn0zu1Nh5wOMdxYwPUyMmgyfBgZHarfl2XfptaSxTpOAMdgnAxWRxjIGik14s5uqftMmgQLF5r3Tz8Nbq/q7t2DewD6SEkRbjy1CxdN/IqCkjLu/nAppx7eKqh8RloKvTo2pX6Gx0fq4JPhI+f94teqHl/4bOj9mXfz0s6FoRX2QJ1/bhZ3SqFLXgVNd8Hv/6dAKTCXbcz17CNads2eTaf3piJp+2oeaktNEs9cfI0wHnvnuvp9GSdLt4hcglkXOktV58d4mVDu7O6aA/uKO7slRu68E157DUpK4Ior/I+lpZnjt9xi3gdjwCEt6NWxKQt/3cqUb/KYEsbtvE3jejw4rBv9OjevbJx5H8yu4gcTHfOeYEOHA6u/uAZ8epRw9M/QMmCiPSezUfU6LiujorCQPb/8wvbJk2kycmT1+rNYiNMUn+NCPhc4EtiEic05DVftJsebLw94UFVvifE6XwFpqnqUs38BZs3pBlV1u7OvBApU9aCgnVmAfXeKD2D8ePjb37yPtWljSss3aRK6jyVrtzPsmS/ZUx559ZYL+3Xg5lO7Ui8jwD19fCMYvyN0m3t/3f/g+RMBOKXTQfymeyLWIRoC60zFQkVJCStPG0xpXh6pTZvSefrHpDbw9BeyWGp8iu/PGOP0GiZ56m6nuOBeVHWDiCwFTqzGdWZRQ+7slrrPnXfCqFFQWFjZtmULXHedCeZ1G6fXXDNvmZmmtHyjRnDkgY2Zd+uJbNgRvFYTwKJVW3ngv8spKi3npXmrmP3TZi47oZNf/akzAVWNvLJv2557347buJ7xrVpTXBG5kUqTNESE0gpPR1HArFNd2f3KiPsMRkpmJgfccD15199A+dat5D87gQNuuL7a/Vr2b+JloIZh8sKNVdXgFeRMiYg+1bjOZKA7xp19uqrmi8gNwFMYIwkmBmot1XBnt+wbiHiXjl+8uOrU3ujR/vunnw4ffGDeN2+QSfMGwXL9Gg5v04gBXQ7gz5OXsGj1Nn7dUsjN7/jnK16ddhaN563yj6s6IWAyIXC/9+Ww6EUGF+6GPVk81qhZUK+9cF58bhlfBV9FKdhTEPLeIqXh739PvZdfoWjJEra+/DJNzhlhK/haqkW8pvh2Ax+r6pmutirl2UVkEnC2qmZ5dFOd68fVnX1/Yl+e4ouGwEFNSgps2GCSz0ZDeYXy/JyVPPLJT5SUVZ0WbJiZxswbB4Q1eH58cid84SQQGToRNi+PyDXdj4C20vJShrw3hDUFaxAnEUs4oxaJIcxZvp67XjVxWjmnn06bhx6M/D4t+w016mYuIjuAear6e1ebl4H6HDhMVZt7dGOpBayBMqxw0vIuXmwS0QK88AKMGRP8nFDsKiljS0HlZMLitdu59s3FAJxzzIHcf3YUiWOLd8DjR8HufGjcHravDr5u5bUfpO2BhQ/w2o/+XoWRTAsGEnjOde+W03eZ+V7p8Nab1OsWfZJcy75NTa9BLQeOEpHMYFN8ItIEs05lQ9gtScdBjjtNx47QvLlZq5o6NXYD1SAzjQaZlR+vDs2zmbo4j1nLN/PmorWc27s9R7SN0HMuqxEMuBX+82djnACe6usvE2o/1ckHVbgFsp3fhjPv47P8mVUuVaZlEOVv1sBzJg1I4eify0kvh28vGMGunHSy0+tTWLqbsopS0lLSaZ7VjIYZDaO7kIOkp9PgpBNpMmoUaeG8XCx1mngZqLcx6YYeoGrGbh/3Ag0wOeWSDhG5FZOBoifQERPD1SGI7P1Af0x130YYz8UlwEOqOitAtgMmcNiLH1T18MBGJ6XTPUBvKnPr3aKqiz1kW2Oe/e8xz/cH4AFVnRzqfi3epKbCH/4AL74I06fDrl0QL2e0v55+GHN//pyyCuVvH/zA5Mv6Ru4wsSsgy9WmpdHtAzzY2bz2+hMsnMCGjmGCwWJkUxPhvz2FMxYqOUWQU1QK7KDSHJcCGygh9kT7xUuXkv/8CzQ+6yyaXnQhGW0DCydY9gXiNcVXH1ObqCsmU/cUTDbuWRjHhmGYJKzfAb1UY/OXFZFIk5CVAlsw7u4vqerUCPpWYCtmhNcT2BnCQM3CrHX9jInNaoVJAnsoJrPFqy7ZDhgD9S5VPQu3q+qHAX33wTy3POBJp/kqTFxXP3elYKey7yLn2CMYL8ZRmGc9RlUnhrtvO8VXlQ8+MEYK4J134Kyz4tf3PdOW8twc83vlsXO688fuUTgRbPwBvngMvn0TDnUljP3xg9D721bDhm9dHZlcyqe0b89vKYnJJJO5RzlndgXN4+N/AUCKpHBY08NourWUkmXLXAdSTPYKl7GXzAzSW7YiPTeXtNxWpLdsGTZ4OK1VLvV7HBU/hS1BqfFURyLSBmOMfIXyfBnFcd7/DxiiqjGX2wh0XY8QBV5R1YvC9N1JVVc6778HGkRTIFFEGgC/APmqepirvQNOJWFVHR9BPwsxhv5Q37Nynu2PmGrCp7hk/wHciMlN+IHTlor5kdAZU/pjFyGwBqoqxcVw++3GSPXrFzqYN1p2Fpdy4kOz2LJrD61yspjx5xO8s0+EItyaU+C+KvytMTTtDFt/2ds8Lbs+45s3pTil0hU+raLCrCe5R3aqIYOEY1m3ipXc7Fw+Pvtjdi9YQP7zL1A4Nz4ZMHy0ffIJGrpLNFsSQqQGKl7ZzFHVPFXthwnQ/RfwH2A6JrP42ZiRU7VqQalqCmZktgv4B8blvAlmmu1IzBRjAWY00Q64ANgMnO+UnA/V98pq6rYLyHf08UREspzRZrDjB2HSRE12Pyvn/WTgZCfey8co4BefcXJky4EnMB6Np8V4O/s1WVnw0EPQv398jRNATlY6N/1fVwA27Czm6Vm/hDnDg3Cu6YH7Iqbtmq/hivl7c/0Nbn8K4zM7kivpiCq5FcLdWwu4a3M+uaVlpq20jBE7C/z3d+wkN7U+gpCbncvdx93NXcfeRW52LoKQInH7WqnChsINiAjZffrQ7vnn6Dj1XZqMGkXDU0/127L7H0/mwQeTEuX87Jann6Eu5Sfd14nXFF8OpkBgHAf0nte5CHgW6B8sXZKzfjMHuFxVX3CmzOYBn7pHH2GuE9EIysmengLkAmOBK4EXVfVil0wHzAhqF6ZMvGCm4iYC97idSkRkJPA6Jp7Mr4S7iIwFJgCnO5ncczGxZ5NU9bwA2YMxMWcPqeqNoe7BjqBqnooKZchTX/Dtuh3Uz0jl85sGRud2Hg9CjbpKCqBgIzzZE650cgB+dDOsnAmSCld9Bc06B+162sppjJ83nuLy0MHNsRBL1ovyXbso27QZNPgEzPa332HrRDMj3u7ll8nu3ataelpCU9MjqO1A7DWtI+dKYE6oXH6qugBjoK5w9ucD3+DUqooXzpTeZmAjsBgYgzEg1wSIVgAzgNuAIcAlmNLwfwU+dJd1B3wpTb1Gmr62NjHIBur+JxFZJCKLNm/e7CVicVCF9evj22dKinDzqWYUtXtPORM+r9bgPTZCjboyG0Jzx62xRRezDXJyRmk5zLg7ZNeDOw1mfL/xe0dUudm5jOgyosp+Vmr04ZCXdrs0vFAAqQ0akNmpI5mdOwfdmo29BMk0PxK2vvhi1NewJIZ4TWAU4J+sNVF0Bd6LQG4DxgPOx0qgirdcNSkCBmGeYXtMktwGQH1gb3IdVV0DnBRw7gsiMgEz6joHmOS0+6b/vFz1iwNkopH1Q1UnYIwpRx99tJ3PCMKzz8K990J5OaxZY4J340W/zs3o1aEpC1dt5ZUvVzH2+E60aFiDo6jAQN7AffA3WrlHQotDYfOP8MMUOHYctO4etPvBnQaHrTN11AFHRRQQ7Mt6AbBhd+yef6FIa9qURmcOYfu/32TX7NmUrFhB5kE2lWdtEy8D9SMmo3iiKcGsO4WjO/5f3BkYIxo3nLWevaNGEXke4303Q0R6BKuU6+IejIEaTKWB2u28en1TZQXIRCNriQGfYQJYtMiUko8XIsJ1gw5h5HPzKS6t4JnZv/DX0w8Lf2JNEmi0Rr4OTx4DFWXw2d9hdPXSXUZixAAqtIKR00ayNH8pL//wMud0OYdm9ZpV69peNLvwQra/+Raokj9xIq3vuSfu17BER7x+Ez4HHCciPcNKVo+5QFcRuSOYgIjcjnH3nuNq7gj85n1GfHAM1iTMSK1/BKesBcoxiW19+CaTvKbmfG15MchaYuCPf6x8PzVsoEL09O3cjD6dmgLw2vzVbNoZ/zWbuNK0E/S80Lz/5TN416Me6Mz7otuPgBRJ4doeJryyqKyI06acRreXu3HK26dw9/y7OeXtUyLen7ZyGtNWTqvSBpDRoQMNTzaTHTvf/4DSTZuC6mSpGeLpZv44JhboAUzMz+owiWNjucaRGBfqTIwTwJvAaowreXtgOGYasAQTM7RYRNoBq4CnVPWqCK8TtZu5c951GA/C4eECZR2PvZ+B11R1dECbn6OFc+wF4CKgtapucNrWAcWBZUVEZDTwCnCOqr4ZSg/rJBGa3r1N4cPWrWHIkMr2UaPg2GMr9ydNgnkBpTmPOw7ClUVasDKfERPMkupFx3bgzjN+FyfNE0TBRni8O5Q6g/OLA5aeXzjZv81r/45t/vOlEZa9HzJ1CL/siMHr0UUqqYiIyX7hkCZpNMhowI6SHfTJb8J1E4xherdvCrMGt/HMTziux7iIRn8Wb2o6F1+kAbRgvP1inloUkRMxZT1aUTUpi2CcFkar6qeOfAugG7AsUjf3UAbKSdlUGBhs7NShWoAZvXVS1dVOezNVzQ+QTcF4640ARqjqW65jXwFdgK6qut5pa40JDF6oqie7ZB/EZHH3ioM6GGgXzrPSGqjQ3H8/3OqxPDNhAowdW7k/diw8/3xVualT/UdiXpz7/Hy+WJFPRloKn984kFaN4ppLOf7MuBs+r0YS2KzG0L6f2Q7sY4zWFQsqjz/VG/6yEdKd5+B4GA58ayBbirZUT/cI+PsrZXTNg11ZcMUVqZRlpVeJ88pKzWJ8v/HWSMVITRuoqAJonXim6lyvHjAUkzHBN521HvgcE0MU9dqLM+rw5X65GrNu9bCzv9qXHUJEhmBc3d8BVmDWtjoCozHrcH4BuSIyBcjBuLqvxUzpnY3JVvEepsJwhUu+HzAT44r+hEuflsCxqrrEJdsMEwDdDDNyywNGAgOAS1T1hXD3bQ1UaLZsMQG7Pwe4AD3yiH+Jjuuu868ptX07lJVBs2amMGJubvBrLFq1laHPfAnAaUe04pTDgpeWj4X6Gamc0KUFmWmp4YXDEY8KwZGSmQP1m8G2X+HSOXSbfl6VEvaJ4JjlFdw4xXwkNzSG4gxvubSUdDo3Du5uHykpDbJpdsklNBwwoNp91RVqPJNEXcdJX3RCkMOzVXWAI9cZuBXohzGO9TEBul8Bz6jqtIB+L8YYr66Y4NkSTL68Vxz5KsZdRPoCd+Ofi+9WVa2SaNfJMuHOxbcUk4sv5NSeD2ugEsO//105vTdoEPz3v6G9AEe/sIA5PydudHBYbg7/vrQPOVnp8emwcIvJ7XfuO/7tk872b/Pa7zYClv0HoqxDdUrb1vyWHufIaQ+kQnl0Qjm52xJ+qUpSU2l937008uXY2sexBsoSEdZAJY4LLoBXXjHvn3oKLr88uOz3eTsY+sw8iktjyeYVGX06NeWli3qRlR6HkRREX8Leva8K29fAb0vgrdGmzhUACm+PgRNvN0ZwZ57JLYiTmqlFc4ojzK/rRaRpmTr9ppyxoIKMspBiQUmRFLo27UrL7DCjYVUK581Di4tBhFZ33kmTc0bEdtE6RE2X2wiLmLTNp2GSmJ5dU9e1WGqLJ56AuXOhTx/jVBGKw9s0YuFfTiZ/V0x5lIOiqtz/0TKmL93I/JVbGffvb3jq3J6kplTjW95HYLCvV1uwfRFo0t5sAIe7MvK+PQb6uxKgjG8ELY9g8MbvgC081rQxG1JTadWgddhiiuGqDOdk5LC7bHcVg7UyV3hsiDHkseYazM3eyfShb4eV271oEWsvvYyKwkI2jB9PRVERzS66MKpr7askfATlpN0Zg5nmygVQ1Tj9hLNUFzuCSiz5+WYdysesWfCp49SWmgqHH24S0iayMnpxaTnnv7iQhb9uBWBkrwO598wjIi/1kWgi8eI7/gZ49UxY7ZEc9oRbvAONI2TaymkhA4YDjVqk62CC8O0F34YXBIq++441l4ylYocZbWb360dKdtC0nTGRUj+bJuedR70j4p2zIHpqdYrPSYg6AmOY+vmaMamB/q2q4+J+UUtMWANVs9xzj8mUHki7dsZtvV076NbNf8T17bfwxhvB+xw4EE4Jk2VyZ3EpI56dz4+/7QTgpK4HxD1zRWZaCqP7duCgA+JUQMuLvP/By3+APbsgrR5c9B9o0yNx1/PglLdP8ctuEYzm9Zozc3jVopDBKF6+nDVjLqY8Pz+8cIxIRga5d/2dRuFcSxNMrRgoETkWY5SGUZkYVTGZuF8F/usEtFqSBGugapZ774U7nDDz8iCfhOHD4U2Xi8ubb8I55wTvMyXFeAoeFiYRxaadxZz9zDzWbi2KTuko+F3rHD68+rjEjs5+mg6vDzPvG7SESz6Db16LKJbKD6+2CIg0GW5mSiaNshqxeffmiKcf09dtZvsjj5GTX0x6SjrZ6dkUlhZSWlFKeko6zeo1JyfGSsQlK1ca11Kg2dhLaHHddUg883dFQY0ZKKf8wwWYINKDMUYJTIXZA4BWdkovebEGqvYoLjYplObNM9uXXxr39KFDTeCvj8mT4bzzvPvY4yxZnXcevPqqt4ybVVsKuX3q9/y8Kb6FB0rKKti+26zRvHN5X3q2bxrX/qvw2lBY8Yl5f8DvYNMP0dXI8mqLwqhVTgv+RqvsXD9j0zCjITv37Iz6liJZ63IHFXtNP4YyhM2WrueGd5XsIuOI813XLJ4+qYwmDQ9gbLexDGo/iJQGDUjJTHxOyIQaKCcY9A+Y0dL/AakYw7QVk+5nopPFYQ4mo4M1UEmKNVB1m5EjoaQE/vIX6JnoRGMh2FRQzLH3z6C0XBnSvTWPnlMDlWk/uhkWPFO537hd5fvta0Lv+9r6XQ1tjoa2x8A/D4veqHnIqCp9Xu/D7rLEp8KM1oGj5Vbl5rcraJvv/b0vmZnkDB5Mk5EjE7pWlWgDtRETcCqYfHLTMfWN3ndnWLAGKvmxBqpuU1YW/6KKsXL1G9/wwZL1ZKSmMO/WExNf42rGPfD5P+LbZ2ajyvclO/z3vdpKdsDVX1epj9Xt5W41ElQcC/WKlXHvVdBjZWj9srp1o/GwoaQfcEDYPjO7diW9ZcuIdUi0garArC3lYfK9zQsiZw1UkmMNlCVeLPx1K8OfNRkxbjq1C1cMqIFyFSW7TNqlLx6FI12JD5e8EXq/ohy+e4vKZfI44PImjNSRoraQCqXHL0oz10ykANfqSRTMmBF8gTQIrf/xQFRBxomOg1qHSevTFvhcRGYCLwHvqGqSp2S2WPZNKiqMx1/3SArSJIBjOjSha6uGLNtQwKT5a7i0f+f4xFuFIrOBKab4xaNwpmu6b8kboffBGKjb1ptg4bxFMP126O2Kpl7wtP9+YNuWn0xWd6ji6j6ux7ioqwrHGm8VC5oi/O9g//+b3Oxc2g59nNING9j+1ltse2sy5VsSn/swFLEaqPaYYn0XY9aiTgJOBP4lIm9i1qCCVr1NVkTkVqAHJk9eR0wOvg5BZO/HlNU4CGgEbMI4hjykqrM85DOBv2DiwVpTWfb9Aa/aUSJyPnAdJkXSTuADTLqjKiVwnTL39+CfGukWVV0c+d1b6jIzZsBVV8HKlfDrr6Fz/yUKEeG8Pu25fer35G0vYuayTZx8WOTTPtUi0gDhwLaM+tC+r9mm3w6/d+UZXPC0/35gW2kx3OPc3+cPwsGDoK0ZFPiSyEbivBAs3ipQxiuoOBaj5nWOIFzZ/UoA0lu1osU119D8sssoWbECLQufTiP9wAMjvn40xMOLrwmmzMYY4EinWTFlIxoDLerKFJ+IKMbR42uMkdoZwkDNwmQY/xnYhsmufh4mm/n5vuSyLvmpwB+BiNpq2QAAGqVJREFUFzHZxvtintnLqnphgKyvbMdsTNbztsD1mNIivVS10CXbB1MoMQ940mm+CuNB2U9Vvwt1z3aKb9/giy9MeQ+AG26Ahx6qHT12lZTR597P2FVSxgmHtODlMXGs8phoYnFN/+BaWDwJyvdA085w2RzIyE6YioFBxdF48Xmd456GvOjwi7i+5/UJ091NbcVBdceMqkZiEqOCMVafYeKgpri/XJMNEemkqiud91HXhBKRBsAvQL6qHuZqPw2YBjyiqje42h/GGJ5jfet4ItIcY4h+APr64sZE5AzgfeAvqnqvq4+FmFHWob5yIk4C2R+B+aoaMoTTGqh9h4EDTaaK+vWrplYaONC/bcYM/+Df7GyT1eLII81rvXqx63HHe9/zyperAZh94wDaN0vcF3ZS8MVj8IkT3JbbHS6d7X88wnpX1T4nBkrLSzn3P+fy49Yf97blBrjNR2oIo6mRVduZJDKAMzGxUSdjKvcqUAS86yvQl8xUo2jhUqCJqua62l4DzsXUZ1rraj8QWAM8rapXOG2XYCoUe43CfgFKfMYv2gKHXlgDte/w2Wdw8snex666yuQG9PHEE3DNNd6yKSnQuTP07+9f42rRIrjkkuDXr1/f9NlzYAGD/vk5AKN6t+PCfh2iu5G6RkU5bd8fTv3fTE2r3a37oimVqyfZ6+ZQ2Pb4iPcjPWftH9+hqHXviNXMzkyjTeOqvzwmfjeRR75+JOz5goT0TIymRlatJot1XM3fBN4UkbaYL8oLgE7AKMw6zD6BM+JJweQZHIuZ4nsxQOwYIM9tnABUda2IrHeOu2XBTAMGMh8YKSINVHVXBLJjMFOV0zyOW/YxTjwRrr4apkwxycLdNArwls7ONlWCfWzbBkVOgomKClP/yn0cYNcuWLKEkHz5JSxY0JA+nZoyf+VWXl+whtcXrInthuoQbRjFR5nfkiNF1F9f9eOYvW5OVPuRyLScOpwbSy/lvYrjItbzjCNb8+DQbn4Z7d9YHiKPlotwbvPF5cU89vVjcS3imPAIClVdB9wF3CUiAzHGap/AmdJzOy0UARMw03ZuWmPqNHmRh1ljcsv62r1kxZH5KQJZqCzoaNnHEYHHHzdbOMaMMZuP8nJYscIYoG+/hWXLoGtX/3OaNw9dHfjzz+H886FXL/hTTifmr9wa243UMa5Ne5tr06bU+HUzpJzHMp5iWPlsziu9jWvT3uHRsqF+elXZXzKU37YX8dz5R9MkOwNm3seGwqATLFETz76gBsttAKjqTEy12H2FIow3YxrGs/FcTNHA+oB7ra0+plChF8XOcbcsQeSLA2Sikd2LiPwJ+BNAu3btAg9b9kNSU6FLF7MNH+4tc/jhpoR9MNasqczKfmLXlky5vB9LV/m7WWdnQ0aQCrV1lx5MwywLD57SlWlnLfM7GtgWbj/Sc0rTG5JeWsBxqT8w6+BpdFg5hYOH3+uSGbV3X1FOnzKKR8uGsmj1Ns56eh4vXXQM7WffT6vDe8ctZqtVuPpXUZIkMeh1E8eB4VPfvog8j/GomyEiPVzu47uBYGH1Wc5xXLI48oFZPbMCZNyyXv26Zdx6T8CM9Dj66KOTM9zdUucI/K3TqVETho0xru8+cnJgwgQYsa/W5JsCg7vlhm4Ltx/hOemXTIdJQ2FnHh1Wvg7A4I/7+3UTuP9t9pWUlFVAAcgTJg7q8rW/cm/jTIrdMWuqZkjukKaKAKUSXCYrNWuvM0W8qJ1UtvsojsGaBByOiZHysZ7gU21t8J+iW+9q95JVl0w4WfCe/rNYEkpZGQwb5m+cAHbuNPkDJ0yoHb0STnWKOEZ7TsvD4LAh/u2Fmyo3j/2c8m20kB20kB00ZzsAZ+7YxPgt+eSWliGq5JaWMWJngd/+3ZvzuWtzaJnxv61j8OrI6l9Fii35HoRqePH5YpiGq+pkpy2cF98zqnq50xbOi2+Pqh7q7FsvPktSomq8Ct0GatcuU2qk0Jn8fuABuOmm2tFvn6J4Byx8DmbcBT1dS/z/mxh0/+dNu/h6zTZGyKdMKjtpr8i5aZ957jdrkMGJXQ8gIzXFu99LPtsbpBwJkXrxoap289iA74FVQY41ATI82rOd88qB9q72wZiRz8MB8g877ce52lpgpuUWAKmu9jMc2dsD+vgKk2mitauttdP2abj77Nmzp1osNcX8+apNmqgaE6b65ZeVx3bvVi0oCL0VF/v3V1IS/pzCQv9zysrCn1NQoFpRkfjnEVfuzIlqf3dJmeqdOfrb9qK9m3t//fbdqnfmaPubP9T2N3+oZ/5rrhYUl4a/TgQAizSC72G7BuVCREZjnB3AGIoMEfHVP12tlSOaE4BnReQdYAVQgEmNNBrjkfc3VV3t61dVp4nIh8D1ItKIykwSFwOvqepcl+xmEfkr8BDwqYi8gZmuuwGTueLRALXHYRxP5oiIL9Llasz07Q1YLElE797G22/QIOMS36dP5bEhQ2D69NDn33IL3Hdf5f7DD8Ntt4U+p08f4/7uY+FC6NcvuLyP4mKogdJI8SPKqcR6Galwwi20apTlJ+PeLz/+ZgblteSTpRv5es12Lpq4kEnH3YSfn4vXFGW8iMSK7S8bxsFBg2yzXHKdgecxruM7gFJgAyZf3uAgfWcBdwOrMF53K4G/AulB5C/E5PYrxuT5exE4IIhsX0y2jl0YY/kx0COSe7YjKEttsHlz1RHKKadUjqyCbbfc4n/OvfeGP6dPH/9z5s0Lfw5UHa3tr5SUluvFLy3cO5Ia8q+5unZrYfgTQ0CEIyi7BrWfY9egLMnC22/DqlWhZXr1MhkufCxYAHOqxrj6kZsL555bub9+Pbz+enh9rr22stbWli3GFb9Jk/Dn7YuUlJVz2av/Y+ZyE/bZMCuN+8/qVtX7MEJqNdWRpe5gDZTFEprCQpOlY9cueO45k9IpkHr1TAzZvkxJWTl//2Apk1yZQYYf3ZY7z/gd2ZnRrRbVaqoji8Vi2Vd4+mmzbgVw7LHeMt27wzff1JxOtUFmWir3nHkE/Q9pwc3vfMv23aW8tWgdi1Zt4/GRR3F4m0bhO4kSGwdlsVgsIbj+ehgXZfzp2rXmvB07EqNTbfJ/v2vFR+OOp08nU7Bi5ZZC3l+yPsxZsWGn+PZz7BSfxRIZixcHXyNr1MiUNPExdCi88w60bGkCllM8hgIXXeRf/fjFF8Mn4z3+eNO3j88/N9cBaNXK5E/s0gUOOijxKaXKK5RnZv/C9KUbeevSPmSmRV72z07xWSwWSxzp3t3foASjqAjy8837jRvhySe95fr39+9v2jSTiT4UFRX+BmrJEu/kwL7ciiecACedBGefHV7vaElNEa4ceBCX9u9EWmpiJuOsgbJYLJY4Uq9eZUHIu+6CDUHyuKSn++9nZ0PjxuH7dpOZac6pqDBppHyUl8PSpWabO9ffQH33Hbz2GrRoAVlZeJKTYzLT+9ixA1591Vv2wgtTaNAgtN6xYqf49nPsFJ/Fsm+wYwcsX25Kpfz4o3HBnzcPLrsMHnWF97/6qr/x8aJjR/80VStXmiKWXqxdC23beh8Lhp3is1gslv2IRo1MnFivXpVtRUWwO6CeQWGhWZ/as6dm9YsFO4Laz7EjKItl/0PVTAmWlnofT0mBpk0r98vLTdVlL5o0MWte0WBHUBaLxWLxRMSMuCIlNdVUVK5pbByUg4jcKiKTRWSliKiIrAoilyUiY0XkPRFZJSJFzjlviMihHvIdnP68tu+DXKO3iHwqIgUislNE/isinv5DItJaRF4Rkc2OLotEZFi1HobFYrEkAXYEVcm9wFbgayCUL00HTDXaucALmKKBnYDLgbNE5FQ1pe0DeRcIdCLdHigkIn0wSWvzgDuc5qsw2cr7qep3Ltmmjh4HYGpQrQNGAW+JyBhVnRjiPiwWiyWpsQaqks6quhIqixUGkdsMHKWqi92NIjIJ+AZ4EPCaW/1WVV+LQI/HgT1Af1XNc/p+C/gRUz/qFJfsLZgyH39Q1Q8c2Rcw5TweEpHJqrorgmtaLBZL0mGn+Bx8xikCufxA4+S0L8UUKzw82LnO9KBHqsm9xw8CjgEm+4yT03ceMBk4WURauU4ZBfziM06ObDnwBNAUOC2Se7JYLJZkxBqoOCEiKUAusDGIyA2YSrmFIrJWRP4uIoHl0I5xXr+kKvMBAXo618vFFDKcH0TW3Z/FYrHUOewUX/y4DGOg7gporwBmAFOB1ZhKvcMxxQr7OmtW5Y5sa+c1j6r42trEIOuHiPwJ+BNAu3btgtyOxWKx1C7WQMUBEemHcVJYgnG22IuqrgFOCjjlBRGZAIwFzgEmOe2+6b8Sj8sUB8hEI+uHqk7AOHrgeP+t9pILQXNgS5Tn1CZ1SV+ra2KoS7pC3dI3Fl3bRyJkDVQ1EZGewDSMN99gVS0Oc4qPezAGajCVBsoX8x049QemZLxbJhrZoKhqi7CaBiAiiyIJsksW6pK+VtfEUJd0hbqlbyJ1tWtQ1UBEegCfADuAgW7HhghYC5Rjfn348BVV8Zqa87XlxSBrsVgsdQ5roGLEMU6fAgUY4xTtNFknIBV/p4qvnNe+HvJ9AAX+B6Cqv2EMUJ8gsgA2h5HFYqmzWAMVAyJyFGbktAtjnH4NIdvMoy0FuNvZdbuIr8AYlWEi0tol3xoYBsxQVXfy/jeAziJyhks2FbgaEwT8n+jvLiImJKjfRFGX9LW6Joa6pCvULX0TpqtNFusgIqOpXLi7GsjABMYCrFbVVx259phRTFPgb8AvHt29q6qFjvwUIAeYh5nWaw6cjXEXfw84S1UrXHr0A2ZiskI84dKnJXCsqi5xyTZzdGmGcdLIA0YCA4BLVPWF2J6GxWKx1D7WQDmIyCzghCCHZ6vqAEduAMaAhKKjqq5y5C8GRgNdMUatBPgBeAV4xm2cXLr0xYywemOm9eYBt6rq1x6ybYD7gd9jsl8sBR5Q1TfD6GixWCxJjTVQFovFYklK7BqUxWKxWJISa6AsESEiKSJynYgsE5FiJ13TwyKSXYs6RVQixSUfcRmTBOh6iJPear4THF0gIotF5C9ez1BEuojIVBHZJiKFIjJHRE6sIV27iMgkEflRRHaIyG7n//0RJ8VW0ujqhYjUd/1NPOlxvFb1DVF+p0pi59rW1dGhqYg8JCIrnM/+ZhGZKSLHB8jF/fNlA3UtkfJP4BpM2ZCHgUOd/aNE5GSvtbQaINISKVGVMUkQY4ArgfcxgdmlwEDMWuNwEemjqkWOrp0x645lwD8wcXZjgY9F5Peq+mmCdW2LSdv1LsZZpww4ApMe6xwR6a6qm5JEVy/+jkkpVoUk0ncOVb3f/OrbJoOujlPYLMz69gvAT0AjoBuuGMyEfb5U1W52C7kBv8PkFHwnoP1qjBPHqFrSq5Pr/ffAqhCyC4GdQBtXWxunbXoN6Ho00Mij/W7nGV7lansLE8Td3dXWAJPLcTnO2nEtPO9hjq43JauuQA/MF/r1jq5PBhyvdX0dvV6KQC4ZdJ2D8T7ODSOXkM+XneKzRMJITCb1RwPan8OkUzqvxjUi8hIpEn0Zk7ijqotUdYfHIZ+35eGOrtnAH4BZ6irroqau1/PAIdRelnpfMHoTSD5dnRjA54D/UrU4aDLqmyEinnXnkkFXEekPHAf8Q1V/E5F08SgXlMjPlzVQlkg4BjOCWuhuVJN3cDHJX9Yj4jImtUBb59WXUaQbJr9iMF2hhp63mPplzUWkrYicAjzrHPIFgCeNrg7XYcI5rgpyPJn0HYr5cVcgIptE5AkRaeQ6ngy6+urJrRGRD4AiTLmgn0TE/aM0YZ8va6AskdAa2KKqXpnT84DmIpJRwzpFQ8ylSRKJ84v/r5gpqded5mTS9RJMBem1wMeYdb7zVHWOczxpdBWRjpjA+b+rE4PoQbLouxAYjzFSF2DK8fjWa3wjqmTQtYvz+hwmhvMCzFrqHuBVEbnIOZ4wXa2ThCUS6uNd1gP8S3vsqRl1oibm0iQJ5lFM3sXbVHV5gB7JoOtUYBlm3eMozJSTO7lxMun6DLASk1ElGEmhr6r2Dmh6RUS+xVQ4GOe8JoOuDZ1XX77RPQAiMhXzrO8VkZdJoK52BGWJhN14l/WAKEp71CJxKU0ST0TkLsyv5gmqep/rUNLoqqrrVPVTVZ2qqndifkH/Q0RuDdCjVnV1ppsGAZeramkI0aTQNwgPYn7gDQ7QozZ1LXJe3/AZJwBV3YbxRm2FGWUlTFdroCyRsB4zjef1B9gGM/2XrKMnSLLSJCIyHrgdmIipxOwmqXR1o6rfAt8AVzhNta6r8zf5CGZdbIOIHOQs2vvyajZy2hong77BcAzreipHqMmg6zrndYPHsd+c1yYkUFdroCyR8BXmb6WXu1FEsoDuJH9Zj4jLmCQaxzjdCbyMSegbmGvsO8xUSTBdoXafdz3MegQkh671MDFPg4GfXdss5/h5zv4lJIe+njifpbZUOsskg64+p6i2Hsd8bZtI5Ocr0X70dqv7GyZIM1Qc1HlJoGO4OKivMDEZrV1trZ22T2tIxzuc5/UKkBJCbjIm/uVIV5sv/uUnEhz/ArQK0j7Q0euzJNI1HeNsELhd7jzrj5z9Q5JE32ZB2h+kaoxZbevaxPl8rAMauNpzMaWGlrvaEvL5ssliLREhIk9g1kzexUyn+DJJfAGcqLWQSUIiLJHiyEZcxiRBul4JPAmswXjuBT6vjar6iSN7EObXaykmg8dOTAaBI4DBqvpxgnV9F/MlNAPzZZiFcRM+B7OWMECd2Jza1jUYItIB+BX4l6pe5Wqv7Wf7T8yoYibmb6EBxp17ILAA44zgyyhS689WRP6ECS/4AXgR8xm7HPP3cbqqTnfkEvP5SqQFttu+s2Gq/96AiWAvwcwpP4Lrl1Ut6DQL86vTa5vlId8X+Azz668A4zrdo4Z0fSmErlX0xfwAeA9TeHI3MBc4uYZ0HQ58iHEvL8Ysli9zvnjaecjXmq4h7qEDHpkkaltf4I/O312e82wLMbGEtwFZyaSrS4ezMPFMhc7nZjrG6ATKxf3zZUdQFovFYklKrJOExWKxWJISa6AsFovFkpRYA2WxWCyWpMQaKIvFYrEkJdZAWSwWiyUpsQbKYrFYLEmJNVAWi8ViSUqsgbJYahgRWSUiKiIDaluXRCIiHZz7XFXbuljqJtZAWSxJgIiMd77Mx9e2LpEiIrP2B0NrqT1swUKLxZIo8jCpekLVaLJYgmINlMViSQhqahwtq209LHUXO8VnsdQyIqKYGlEAdzrTZuo15Sci2SJyk4h8JSI7RaRIRH5wpggbePS9d+pQRNqLyEQRWSciZSLyqCOTLiKjReQNEVkuIgUisltElorIAyLSNKDPAY7OJzhNMwN0HuDIhVyDcvR5SkRWikiJiGwTkZkiMiqIvPteWorIs869lIjIryJyv1NXKfC8VBG5TETmicgOEdkjIhtF5GsReVhEWoT477HUInYEZbHUPi9jCj8eCSzBZLf2sfe9iLTFZIg+DNgMfInJiH0MxsCdKSID1JTkDuRgTDXcYkyJlDRMhmwwJRFeAbZhRjyLgRzgaOAmYKiI9FbVLY78BkfnU51zP8a/6qpXBVY/RKQPplZTY0xZjHcxhRAHAANE5FTgAvXOZn0gpgCeAPMcXY8DbnaezR8C5F/AlKsvwmQD34KpXNsZuB5Td2lzOJ0ttUBtpsS3m932xw1YhSkFMcDVNt5pGx/kHN+XsWLKXtRzHasHvOoceyngPF+/iikxn+HRd0PgDCA9oL0epgaQAk97nDcr8D4Cjndwjq8KaM/C1EJSTJ2jVNexwzFVZRW4NMS9POe+F8xaV4Fz7FhXe3unbQ3Q0kPH7sABtf03YTfvzU7xWSx1g1Mx9XbmA+PUKWoH4Ly/DFN++1wRaeJxfj5wjaruCTygqgWq+oGaNSN3exGmSGUZcHbc7gSGYUZBqzAVZMtd1/yeyunOPwc5fy0B96KqP2KMNMBJLtkDnNevVXUjAajqYlXdFMtNWBKPneKzWOoGpzmv76hH9WJVLRSRRY7cMZiicm4+VdWCUBcQkaMwX+4dgGzMqA1gD9BCRJqo9/RhtPjWrl4PNIoOLwFPAQeJSBtVzQs4PsNtoF34HDJaB7QVAINF5DZgkqqujl11S01iDZTFUjfo5Lw+KCIPhpH1WvQP+qXsOFdMouraTSA5mHWq6tLGef3V66CqFovIekeuDcZd3c2aIP3udF73OkqoaoGIjMFMVd4D3CMieZj1u2nAv1W1OKa7sCQca6AslrpBqvM6GzM1FgovY+Q14vBxH8Y4LQVuARYBW3yjG8dY5FI5oooXsZbzrjKCDHkR1bdF5FNMufX+wLHAUGcbLyLHq+raGHWxJBBroCyWuoHvC3Syqv4rzn0Pc15HOGtAexGRbKBVnK/nGxF18jrouIq3DpCtFqq6HeN5+LJzjc4YR4uBwAOAp2u7pXaxThIWS3LgW/AP9qPxI+d1WJDj1cEX5+Q1ihhF8JFTOJ2DMdt5HSkiXude4Fxzhcf6U1xQ1V8wU35g3PstSYg1UBZLcuD7Ij40yPGpmNifE0TkmcDgWQARaSUiY2O4ts+54IqA/o7GTP8FI5zOwZiMMYYdgftEZO/3kIgcBvzN2X0oyn6rICJHicgIEanncfgM59U6TSQpdorPYkkOPgZ2A2eJyOfAL0A58L6qvq+qFSIyBPgPcCkwSkSWYL7os4BDMEGqmzBTV9Hwd4zRuFdERgA/YqbYjgP+jVmzae9x3rvAhRjHjUHOtQEeVNXlwS7mOEEMx4wK/4wJMP4KM5IbCKRjXMYnRHkfXrR37mG3iHyNeV4ZwFGYKcYC4I44XMeSAOwIymJJAlR1A3A6Jvi1G2aa62Kgh0tmHdALE5v0DfA7zEJ/X0yGiIeBs2K49tsYwzATE590BsZj71pgdIjz3seMupYBJzv6XoxxqAh3zfmYINlnMA4gZwG9Md515xE8i0S0zAduBT4H2gJDHF13Y57XEaq6KA7XsSQAic/fgMVisVgs8cWOoCwWi8WSlFgDZbFYLJakxBooi8VisSQl1kBZLBaLJSmxBspisVgsSYk1UBaLxWJJSqyBslgsFktSYg2UxWKxWJISa6AsFovFkpT8P9ED8h3zB2AIAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "x = []\n",
    "y = []\n",
    "path = \"/Users/cunxiyu/Desktop/Research_Group/tools/FreeTune-abc/dac2020/std_map_opt/target_3_logs/\"\n",
    "f0 = \"2_30.log.csv\"\n",
    "f1 = \"3_20.log.csv\"\n",
    "f2 = \"4_15.log.csv\"\n",
    "f3 = \"5_12.log.csv\"\n",
    "f4 = \"6_10.log.csv\"\n",
    "\n",
    "\n",
    "import pandas as pd\n",
    "df_f0=pd.read_csv(path+f0, sep=',',header=None)\n",
    "df_f1=pd.read_csv(path+f1, sep=',',header=None)\n",
    "df_f2=pd.read_csv(path+f2, sep=',',header=None)\n",
    "df_f3=pd.read_csv(path+f3, sep=',',header=None)\n",
    "df_f4=pd.read_csv(path+f4, sep=',',header=None)\n",
    "\n",
    "\n",
    "\n",
    "results_f0 = []\n",
    "for i in range(12):\n",
    "    results_f0.append(np.array(df_f0[i:i+1]).reshape((df_f0[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f1 = []\n",
    "for i in range(12):\n",
    "    results_f1.append(np.array(df_f1[i:i+1]).reshape((df_f1[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f2 = []\n",
    "for i in range(12):\n",
    "    results_f2.append(np.array(df_f2[i:i+1]).reshape((df_f2[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f3 = []\n",
    "for i in range(12):\n",
    "    results_f3.append(np.array(df_f3[i:i+1]).reshape((df_f3[i:i+1]).shape[1]))\n",
    "    \n",
    "results_f4 = []\n",
    "for i in range(12):\n",
    "    results_f4.append(np.array(df_f4[i:i+1]).reshape((df_f4[i:i+1]).shape[1]))\n",
    "\n",
    "    \n",
    "\n",
    "for i in range(12):\n",
    "    if i==1 or i==8 or i==2 or i==10:\n",
    "        continue\n",
    "    fig = plt.figure()\n",
    "    fontsize=22\n",
    "    linewidth=2.5\n",
    "    #plt.plot(range(len(results_f0[0])), results_f0[0], label='2_30')\n",
    "    #plt.plot(range(len(results_f1[0])), results_f1[0], label='3_20')\n",
    "    #plt.plot(range(len(results_f2[0])), results_f2[0], label='4_15')\n",
    "    #plt.plot(range(len(results_f3[0])), results_f3[0], label='5_12')\n",
    "    #plt.plot(range(len(results_f4[0])), results_f4[0], label='6_10')\n",
    "\n",
    "\n",
    "    if i==9:\n",
    "        plt.plot(range(61), best_so_far(results_f0[i][:60],on=False), \"--\", color=\"blue\", label='2_30',linewidth=linewidth)\n",
    "        plt.plot(range(61), best_so_far(results_f1[i][:60],on=False), \"-\",  label='3_20',linewidth=linewidth)\n",
    "        plt.plot(range(61), best_so_far(results_f2[i][:60],on=False), \"-+\", label='4_15',linewidth=linewidth)\n",
    "        plt.plot(range(61), best_so_far(results_f3[i][:60],on=False), \"-o\", label='5_12',linewidth=linewidth)\n",
    "        plt.plot(range(61), best_so_far(results_f4[i][:60],on=False), \"-\",label='6_10',linewidth=linewidth)\n",
    "    else:\n",
    "        plt.plot(range(61), best_so_far(results_f0[i][:60]), \"--\", color=\"blue\", label='2_30',linewidth=linewidth)\n",
    "        plt.plot(range(61), best_so_far(results_f1[i][:60]), \"-\",  label='3_20',linewidth=linewidth)\n",
    "        plt.plot(range(61), best_so_far(results_f2[i][:60]), \"-+\", label='4_15',linewidth=linewidth)\n",
    "        plt.plot(range(61), best_so_far(results_f3[i][:60]), \"-o\", label='5_12',linewidth=linewidth)\n",
    "        plt.plot(range(61), best_so_far(results_f4[i][:60]), \"-\",label='6_10',linewidth=linewidth)\n",
    "\n",
    "    plt.xlabel('Iterations',fontsize=fontsize)\n",
    "    plt.ylabel('Area ($um^2$) w\\n gate sizing',fontsize=fontsize)\n",
    "    plt.title('$%s$' % design[i],fontsize=fontsize)\n",
    "    plt.xticks(fontsize=18)\n",
    "    plt.yticks(fontsize=18)\n",
    "    plt.title('$%s$' % design[i],fontsize=18)\n",
    "    plt.legend(fontsize=12)\n",
    "    plt.tight_layout()\n",
    "    plt.show()\n",
    "    fig.savefig(\"std_target_3_\"+str(i)+\".pdf\")\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "projectname",
   "language": "python",
   "name": "projectname"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> TCAD21-FlowTune/data/xilinx/Untitled.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.patches import Ellipse, Polygon\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Kintex_UltraScale xcku035-fbva676-1-i\n",
    "fig, ax = plt.subplots()\n",
    "x = range(1, 3)\n",
    "\n",
    "logic = [2.875, 0.655]\n",
    "\n",
    "route = [2.002, 5.188]\n",
    "\n",
    "\n",
    "\n",
    "ax.bar(x, logic, color='blue', edgecolor='black', hatch=\"/\",label=\"Logic Delay\")\n",
    "\n",
    "\n",
    "ax.bar(x, route, bottom=logic, color='green', edgecolor='black', hatch='\\\\',label=\"Route Delay\")\n",
    "\n",
    "ax.set_ylabel('Post-Route Delay (ns)',fontsize=18)\n",
    "\n",
    "\n",
    "x_ticks_labels = ['D1:Ftune+Vivado','D1:Vivado']\n",
    "ax.set_xticks([1, 2])\n",
    "ax.set_xticklabels(x_ticks_labels, rotation=0 )\n",
    "ax.tick_params(axis='both', which='major', labelsize=18)\n",
    "ax.tick_params(axis='both', which='minor', labelsize=18)\n",
    "\n",
    "ax.set_ylim(0, 8)\n",
    "\n",
    "\n",
    "ax.legend(fontsize=16,bbox_to_anchor=(0.5, 1))\n",
    "plt.show()\n",
    "fig.savefig(\"xilinx_0.eps\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots()\n",
    "x = range(1, 3)\n",
    "\n",
    "logic = [ 3.1, 1.3]\n",
    "\n",
    "route = [ 3.3, 5.6]\n",
    "\n",
    "\n",
    "\n",
    "ax.bar(x, logic, color='blue', edgecolor='black', hatch=\"/\",label=\"Logic Delay\")\n",
    "\n",
    "\n",
    "ax.bar(x, route, bottom=logic, color='green', edgecolor='black', hatch='\\\\',label=\"Route Delay\")\n",
    "\n",
    "\n",
    "\n",
    "ax.set_ylabel('Post-Route Delay (ns)',fontsize=14)\n",
    "\n",
    "\n",
    "x_ticks_labels = ['D2:Ftune+Vivado','D2:Vivado']\n",
    "ax.set_xticks([1, 2])\n",
    "ax.set_xticklabels(x_ticks_labels, rotation=0, fontsize=16)\n",
    "ax.set_ylim(0, 9)\n",
    "\n",
    "\n",
    "ax.legend(fontsize=16,bbox_to_anchor=(0.5, 1))\n",
    "plt.show()\n",
    "fig.savefig(\"xilinx_1.eps\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "projectname",
   "language": "python",
   "name": "projectname"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

